Realization of Lie superalgebras G(3) and F(4) as symmetries of supergeometries

For every parabolic subgroup $P$ of a Lie supergroup $G$ the homogeneous superspace $G/P$ carries a $G$-invariant supergeometry. We address the quesiton whether $\mathfrak{g}=\operatorname{Lie}(G)$ is the maximal symmetry of this supergeometry in the case of exceptional Lie superalgebras $G(3)$ and $F(4)$. Our approach is to consider the negatively graded Lie superalgebras for every choice of parabolic, and to compute the Tanaka-Weisfeiler prolongations, with reduction of the structure group when required (2 resp 3 cases), thus realizing $G(3)$ and $F(4)$ as symmetries of supergeometries. This gives 19 inequivalent $G(3)$-supergeometries and 55 inequivalent $F(4)$-supergeometries, in majority of cases (17 resp 52 cases) those being encoded as vector superdistributions. We describe those supergeometries and realize supersymmetry explicitly in some cases.

==> anc/F4-LSA-irreducible.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Metadata-table>
    <Metadata-category name="&lt;default&gt;"/>
    <Metadata-tag id="0" category="&lt;default&gt;" name="Document Properties">
        <Metadata-attribute name="Keywords" value="&lt;default&gt;"/>
        <Metadata-attribute name="Item List" value="true"/>
        <Metadata-attribute name="Title" value="&lt;default&gt;"/>
        <Metadata-attribute name="Author" value="&lt;default&gt;"/>
        <Metadata-attribute name="Subject" value="&lt;default&gt;"/>
    </Metadata-tag>
</Metadata-table>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L824" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In this worksheet we compute (6|4) realization of LSA F(4)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L673" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkFGQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRJXdpdGhGJ0YvRjItRjY2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZlbkZib0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkFGQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRJXdpdGhGJ0YvRjItRjY2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZlbkZib0ZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L676" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEieUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRImlGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zib0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LVEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGam8tRl5wNiRRIjRGJ0ZBLyUrZXhlY3V0YWJsZUdGRUZBRkFGanBGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlby1GLDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnRi9GMkY9LUYsNiVRJ21hcm9vbkYnRi9GMkZqcEZBRkFGanBGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEieUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRImlGJ0YvRjItRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zib0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LVEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGam8tRl5wNiRRIjRGJ0ZBLyUrZXhlY3V0YWJsZUdGRUZBRkFGanBGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlby1GLDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnRi9GMkY9LUYsNiVRJ21hcm9vbkYnRi9GMkZqcEZBRkFGanBGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRjE2JVEnbWFyb29uRidGNEY3Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRNmFudGljb21tdXRhdGl2ZXByZWZpeEYnRjRGN0Y6LUYjNiYtRiw2LC1GMTYmUSN5MUYnRjQvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y3RlctRjE2JlEjeTJGJ0Y0RmVvRjdGVy1GMTYmUSN5M0YnRjRGZW9GN0ZXLUYxNiZRI3k0RidGNEZlb0Y3L0Zmb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y+RmFwRmNwRj5GPi9GZnBRJyZsc3FiO0YnL0ZpcFEnJnJzcWI7Ric=">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPCZJI3kxR0YlSSN5MkdGJUkjeTNHRiVJI3k0R0Yl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L825" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us first encode g[0] of the |1|-grading of F(4), namely the following cosp(2|4)&lt;gl(6|4) Lie superalgebra</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L773" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L762" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ny1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlctRiw2JVEjeDNGJ0YvRjJGVy1GLDYlUSN4NEYnRi9GMkZXLUYsNiVRI3g1RidGL0YyRlctRiw2JVEjeDZGJ0YvRjJGVy1GLDYlUSN5MUYnRi9GMkZXLUYsNiVRI3kyRidGL0YyRlctRiw2JVEjeTNGJ0YvRjJGVy1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmRwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ny1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlctRiw2JVEjeDNGJ0YvRjJGVy1GLDYlUSN4NEYnRi9GMkZXLUYsNiVRI3g1RidGL0YyRlctRiw2JVEjeDZGJ0YvRjJGVy1GLDYlUSN5MUYnRi9GMkZXLUYsNiVRI3kyRidGL0YyRlctRiw2JVEjeTNGJ0YvRjJGVy1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmRwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L826" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us compute structure relations of this g[0]</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L764" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyRUVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNistRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJG1hcEYnRi9GMi1GUDYkLUYjNiotRiw2JVEnY29lZmZzRidGL0YyRlctRlA2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjEtRlA2JC1GIzYmLUYsNiVRIlVGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiUtRlA2JC1GIzYmRmByRmNyRmluRjlGOS1GUDYkLUYjNiUtRiw2JVEkdmFyRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnRGanItRlA2JC1GIzYmRlxyLUYsNiNRIUYnRl5zRjlGOUZidC1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYtLUZQNiQtRiM2Ji1GLDYlUSJjRidGL0YyRmNyLUYsNiVRImlGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GUDYkLUYjNiZGYHJGY3JGXXZGOUY5Rl5zRldGXXYtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZldEZhby1GW3c2JFEjMTJGJ0Y5RjlGOUZXRmlzRmd2Rmp2Rl53LUZbdzYkUSMxMEYnRjlGOUY5RjlGOS9GXXRRInxmckYnL0ZgdFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhb0ZXRmJzRlxvRjlGOUZcb0Y5RjlGVy1GUDYmLUYjNidGXHJGV0ZqckZcb0Y5RjlGXHRGX3RGZ3ZGX3UtRlA2JC1GIzYvLUZQNiQtRiM2J0ZqdUZjckZddkZcb0Y5RjlGYHZGYHJGY3JGXXZGV0ZddkZndkZqdkZed0Zhd0Zcb0Y5RjlGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyRUVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNistRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJG1hcEYnRi9GMi1GUDYkLUYjNiotRiw2JVEnY29lZmZzRidGL0YyRlctRlA2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNjEtRlA2JC1GIzYmLUYsNiVRIlVGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiUtRlA2JC1GIzYmRmByRmNyRmluRjlGOS1GUDYkLUYjNiUtRiw2JVEkdmFyRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnRGanItRlA2JC1GIzYmRlxyLUYsNiNRIUYnRl5zRjlGOUZidC1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYtLUZQNiQtRiM2Ji1GLDYlUSJjRidGL0YyRmNyLUYsNiVRImlGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GUDYkLUYjNiZGYHJGY3JGXXZGOUY5Rl5zRldGXXYtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZldEZhby1GW3c2JFEjMTJGJ0Y5RjlGOUZXRmlzRmd2Rmp2Rl53LUZbdzYkUSMxMEYnRjlGOUY5RjlGOS9GXXRRInxmckYnL0ZgdFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhb0ZXRmJzRlxvRjlGOUZcb0Y5RjlGVy1GUDYmLUYjNidGXHJGV0ZqckZcb0Y5RjlGXHRGX3RGZ3ZGX3UtRlA2JC1GIzYvLUZQNiQtRiM2J0ZqdUZjckZddkZcb0Y5RjlGYHZGYHJGY3JGXXZGV0ZddkZndkZqdkZed0Zhd0Zcb0Y5RjlGXG9GOUY5RlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L771" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNixGKy1GNjYkLUYjNi4tRiw2JVEmU3RyRUVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZIRl1vLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GZ29GRS1GSTYtUSIrRidGTEZORmVvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZdcC1JI21uR0YkNiRRIjFGJ0ZMLUZJNi1RIy4uRidGTEZORmVvRlNGVUZXRllGZW5GXHAvRltvRmluLUZgcDYkUSMxMkYnRkxGYG9GTEZMRkhGRUZib0ZfcEZjcEZncEZgb0ZMRkwtRkk2LVEiOkYnRkxGTkZlb0ZTRlVGV0ZZRmVuRmZvRmhvRmBvRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNixGKy1GNjYkLUYjNi4tRiw2JVEmU3RyRUVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZIRl1vLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GZ29GRS1GSTYtUSIrRidGTEZORmVvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZdcC1JI21uR0YkNiRRIjFGJ0ZMLUZJNi1RIy4uRidGTEZORmVvRlNGVUZXRllGZW5GXHAvRltvRmluLUZgcDYkUSMxMkYnRkxGYG9GTEZMRkhGRUZib0ZfcEZjcEZncEZgb0ZMRkwtRkk2LVEiOkYnRkxGTkZlb0ZTRlVGV0ZZRmVuRmZvRmhvRmBvRkw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L769" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L768" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyRU9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZzb2x2ZUYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkbWFwRidGL0YyLUZQNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjJGVy1GUDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MS1GUDYkLUYjNiYtRiw2JVEiVUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlRGOUY5LUZQNiQtRiM2JS1GUDYkLUYjNiYtRiw2JVEiVkYnRi9GMkZhckZpbkY5RjktRlA2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmd0RmhyLUZQNiQtRiM2JkZqcS1GLDYjUSFGJ0Zfc0Y5RjlGY3QtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2LS1GUDYkLUYjNiYtRiw2JVEiY0YnRi9GMkZhci1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRlA2JC1GIzYmRlxzRmFyRl52RjlGOUZfc0ZXRl52LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGZnRGX28tRlx3NiRRIjhGJ0Y5RjlGOUZXRmpzRmh2Rlt3Rl93LUZcdzYkUSMxMEYnRjlGOUY5RjlGOS9GXnRRInxmckYnL0ZhdFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZfb0ZXRmNzRjlGOUY5RjlGVy1GUDYmLUYjNiZGanFGV0ZockY5RjlGXXRGYHRGaHZGYHUtRlA2JC1GIzYuRmd1RmF2RlxzRmFyRl52RldGXnZGaHZGW3dGX3dGYndGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyRU9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZzb2x2ZUYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkbWFwRidGL0YyLUZQNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjJGVy1GUDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MS1GUDYkLUYjNiYtRiw2JVEiVUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlRGOUY5LUZQNiQtRiM2JS1GUDYkLUYjNiYtRiw2JVEiVkYnRi9GMkZhckZpbkY5RjktRlA2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmd0RmhyLUZQNiQtRiM2JkZqcS1GLDYjUSFGJ0Zfc0Y5RjlGY3QtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2LS1GUDYkLUYjNiYtRiw2JVEiY0YnRi9GMkZhci1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRlA2JC1GIzYmRlxzRmFyRl52RjlGOUZfc0ZXRl52LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGZnRGX28tRlx3NiRRIjhGJ0Y5RjlGOUZXRmpzRmh2Rlt3Rl93LUZcdzYkUSMxMEYnRjlGOUY5RjlGOS9GXnRRInxmckYnL0ZhdFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZfb0ZXRmNzRjlGOUY5RjlGVy1GUDYmLUYjNiZGanFGV0ZockY5RjlGXXRGYHRGaHZGYHUtRlA2JC1GIzYuRmd1RmF2RlxzRmFyRl52RldGXnZGaHZGW3dGX3dGYndGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L767" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYkLUYjNistRiw2JVEmU3RyRU9GJ0YvRjItRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjJGTEZMRkhGXW8tRkk2LVEiPUYnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlby1JI21uR0YkNiRRIjFGJ0ZMLUZJNi1RIy4uRidGTEZORmNvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpbi1GaG82JFEiOEYnRkxGTEZMRkhGRUZgb0Znb0ZbcC1GaG82JFEjMTJGJ0ZMRkxGTC1GSTYtUSI6RidGTEZORmNvRlNGVUZXRllGZW5GZG9GZm8vJStleGVjdXRhYmxlR0ZQRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYkLUYjNistRiw2JVEmU3RyRU9GJ0YvRjItRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjJGTEZMRkhGXW8tRkk2LVEiPUYnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlby1JI21uR0YkNiRRIjFGJ0ZMLUZJNi1RIy4uRidGTEZORmNvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpbi1GaG82JFEiOEYnRkxGTEZMRkhGRUZgb0Znb0ZbcC1GaG82JFEjMTJGJ0ZMRkxGTC1GSTYtUSI6RidGTEZORmNvRlNGVUZXRllGZW5GZG9GZm8vJStleGVjdXRhYmxlR0ZQRkw=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L775" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyT09GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZzb2x2ZUYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkbWFwRidGL0YyLUZQNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjJGVy1GUDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MS1GUDYkLUYjNiYtRiw2JVEiVkYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlRGOUY5LUZQNiQtRiM2JS1GUDYkLUYjNiZGXnJGYXJGaW5GOUY5LUZQNiQtRiM2JS1GLDYlUSR2YXJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImpGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkdEZoci1GUDYkLUYjNiZGanEtRiw2I1EhRidGXHNGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY3RGZXQtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2LS1GUDYkLUYjNiYtRiw2JVEiY0YnRi9GMkZhci1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRlA2JC1GIzYmLUYsNiVRIlVGJ0YvRjJGYXJGXnZGOUY5RlxzRldGXnYtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZfby1GX3c2JFEjMTJGJ0Y5RjlGOUZXRmdzRlt3Rl53RmJ3LUZfdzYkUSMxMEYnRjlGOUY5RjlGOS9GW3RRInxmckYnL0ZedFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZfb0ZXRmBzRjlGOUY5RjlGVy1GUDYmLUYjNiZGanFGV0ZockY5RjlGanNGXXRGW3dGYHUtRlA2JC1GIzYuRmd1RmF2Rmh2RmFyRl52RldGXnZGW3dGXndGYndGZXdGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmU3RyT09GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJiRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZzb2x2ZUYnRi9GMi1GUDYkLUYjNiUtRiw2JVEkbWFwRidGL0YyLUZQNiQtRiM2KS1GLDYlUSdjb2VmZnNGJ0YvRjJGVy1GUDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MS1GUDYkLUYjNiYtRiw2JVEiVkYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlRGOUY5LUZQNiQtRiM2JS1GUDYkLUYjNiZGXnJGYXJGaW5GOUY5LUZQNiQtRiM2JS1GLDYlUSR2YXJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImpGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkdEZoci1GUDYkLUYjNiZGanEtRiw2I1EhRidGXHNGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGY3RGZXQtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2LS1GUDYkLUYjNiYtRiw2JVEiY0YnRi9GMkZhci1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRlA2JC1GIzYmLUYsNiVRIlVGJ0YvRjJGYXJGXnZGOUY5RlxzRldGXnYtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZfby1GX3c2JFEjMTJGJ0Y5RjlGOUZXRmdzRlt3Rl53RmJ3LUZfdzYkUSMxMEYnRjlGOUY5RjlGOS9GW3RRInxmckYnL0ZedFEifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZfb0ZXRmBzRjlGOUY5RjlGVy1GUDYmLUYjNiZGanFGV0ZockY5RjlGanNGXXRGW3dGYHUtRlA2JC1GIzYuRmd1RmF2Rmh2RmFyRl52RldGXnZGW3dGXndGYndGZXdGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L776" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYkLUYjNistRiw2JVEmU3RyRU9GJ0YvRjItRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjJGTEZMRkhGXW8tRkk2LVEiPUYnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlb0ZFLUZJNi1RIy4uRidGTEZORmNvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpbi1JI21uR0YkNiRRIjhGJ0ZMRkxGTEZIRkVGYG8tRl5wNiRRIjFGJ0ZMRmdvRl1wRkxGTC1GSTYtUSI6RidGTEZORmNvRlNGVUZXRllGZW5GZG9GZm8vJStleGVjdXRhYmxlR0ZQRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNitGKy1GNjYkLUYjNistRiw2JVEmU3RyRU9GJ0YvRjItRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImJGJ0YvRjJGTEZMRkhGXW8tRkk2LVEiPUYnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0Zlb0ZFLUZJNi1RIy4uRidGTEZORmNvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpbi1JI21uR0YkNiRRIjhGJ0ZMRkxGTEZIRkVGYG8tRl5wNiRRIjFGJ0ZMRmdvRl1wRkxGTC1GSTYtUSI6RidGTEZORmNvRlNGVUZXRllGZW5GZG9GZm8vJStleGVjdXRhYmxlR0ZQRkw=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZicS1JI21vR0YkNjBRIiNGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRjcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjwvJSlzdHJldGNoeUdGPC8lKnN5bW1ldHJpY0dGPC8lKGxhcmdlb3BHRjwvJS5tb3ZhYmxlbGltaXRzR0Y8LyUnYWNjZW50R0Y8LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSy1JI21pR0YkNihRIn5GJ0YvLyUnaXRhbGljR0YxRjIvRjZRLGJvbGQtaXRhbGljRidGOC1JKG1mZW5jZWRHRiQ2KS1GIzYsLUZPNihRI1UxRidGL0ZSRjJGVEY4LUYsNjBRIixGJ0YvRjJGNUY4RjovRj5GMUY/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJy1GTzYoUSNWMUYnRi9GUkYyRlRGOEYvRjIvJStleGVjdXRhYmxlR0Y8LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y1RjhGL0YyRjVGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRiw2MFEpJmVxdWFscztGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GYnAtRiw2MFEqJnVtaW51czA7RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmhwRl5vRmhuLUZXNiktRiM2LEZlbkZobi1GTzYoUSNWNEYnRi9GUkYyRlRGOEYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGXnEtRiw2MFEoJmNvbW1hO0YnRi9GMkY1RjhGOkZbb0Y/RkFGQ0ZFRkdGSUZcby1GVzYpLUYjNixGZW5GaG4tRk82KFEjVjVGJ0YvRlJGMkZURjhGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmhxRmFxLUZXNiktRiM2LEZlbkZobi1GTzYoUSNWOEYnRi9GUkYyRlRGOEYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGZHBGX3JGYXEtRlc2KS1GIzYsLUZPNihRI1UyRidGL0ZSRjJGVEY4RmhuLUZPNihRI1YyRidGL0ZSRjJGVEY4Ri9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZkcEZpckZhcS1GVzYpLUYjNixGZnJGaG4tRk82KFEjVjNGJ0YvRlJGMkZURjhGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmRwRmBzRmFxLUZXNiktRiM2LEZmckZobkZecUYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGZHBGXnFGYXEtRlc2KS1GIzYsRmZyRmhuRmhxRi9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZocUZhcS1GVzYpLUYjNixGZnJGaG4tRk82KFEjVjZGJ0YvRlJGMkZURjhGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRl90RmFxLUZXNiktRiM2LEZmckZobi1GTzYoUSNWN0YnRi9GUkYyRlRGOEYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGZnRGYXEtRlc2KS1GIzYsRmZyRmhuRl9yRi9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZfckZhcS1GVzYpLUYjNiwtRk82KFEjVTNGJ0YvRlJGMkZURjhGaG5GYHNGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmBzRmFxLUZXNiktRiM2LEZhdUZobkZfdEYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGX3RGYXEtRlc2KS1GIzYsRmF1RmhuRmZ0Ri9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZkcEZmdEZobi1GVzYpLUYjNiwtRk82KFEjVTRGJ0YvRlJGMkZURjhGaG5GXnFGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmRwRmBzRmFxLUZXNiktRiM2LEZgdkZobkZocUYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGX3RGYXEtRlc2KS1GIzYsRmB2RmhuRmZ0Ri9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZkcEZfckZobi1GVzYpLUYjNiwtRk82KFEjVTVGJ0YvRlJGMkZURjhGaG5GX3JGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmRwRmhxRmhuLUZXNiktRiM2LC1GTzYoUSNVNkYnRi9GUkYyRlRGOEZobkZmdEYvRjJGYW9GY29GZW9GNUY4Ri9GMkY1RjhGaG9GW3BGXnBGZHBGaHFGYXEtRlc2KS1GIzYsRmZ3RmhuRl9yRi9GMkZhb0Zjb0Zlb0Y1RjhGL0YyRjVGOEZob0ZbcEZecEZkcEZfdEZhcS1GVzYpLUYjNiwtRk82KFEjVTdGJ0YvRlJGMkZURjhGaG5GZnRGL0YyRmFvRmNvRmVvRjVGOEYvRjJGNUY4RmhvRltwRl5wRmRwRl90Ri9GMkZhb0Y1Rjg=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L827" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we compute the first Tanaka-Weisfeiler prolongation as vector fields</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L795" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]" italic="true">We</Font><Font foreground="[255,0,255]" encoding="UTF-8"> = even vector fields in \317\204*\342\212\227g[0] written as derivation; </Font><Font foreground="[255,0,255]" italic="true">Wo</Font><Font foreground="[255,0,255]" encoding="UTF-8"> = odd vector fields in \317\204*\342\212\227g[0] written as derivation;</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L793" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L796" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">We encode g[1] as the subspace of vectors <Font italic="true">w </Font>from<Font italic="true"> </Font><Font encoding="UTF-8">\317\204*\342\212\227g[0]</Font> such that [<Font italic="true">u,w</Font><Font encoding="UTF-8">]\342\210\210g[0] for all </Font><Font italic="true">u</Font><Font encoding="UTF-8">\342\210\210g[-1]</Font></Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L797" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we compute coefficients:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L791" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2wwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEnY29lZmZzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVQcjAwRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjazBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhcC1GLDYlUSR2YXJGJ0YvRjJGXHFGOUY5RmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRmVxNiRRIzEwRidGOUZccUY5RjlGYXBGaXBGYXFGZHFGaHEtRmVxNiRRIjZGJ0Y5RlxxRjlGOUZhcEZlbi1GUzYkLUYjNitGZW4tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Jy1GLDYlUSVQcjAxRidGL0YyLUZTNiQtRiM2JkZecEZhcC1GLDYlUSNrMUYnRi9GMkY5RjlGYXBGXnFGOUY5RmFwRl5wRmFxRmRxRmhxRl5yRjlGOUZhcEZnc0ZhcS1GZXE2JFEiN0YnRjlGaHFGXnJGOUY5RlxxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2wwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEnY29lZmZzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVQcjAwRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjazBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhcC1GLDYlUSR2YXJGJ0YvRjJGXHFGOUY5RmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRmVxNiRRIzEwRidGOUZccUY5RjlGYXBGaXBGYXFGZHFGaHEtRmVxNiRRIjZGJ0Y5RlxxRjlGOUZhcEZlbi1GUzYkLUYjNitGZW4tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Jy1GLDYlUSVQcjAxRidGL0YyLUZTNiQtRiM2JkZecEZhcC1GLDYlUSNrMUYnRi9GMkY5RjlGYXBGXnFGOUY5RmFwRl5wRmFxRmRxRmhxRl5yRjlGOUZhcEZnc0ZhcS1GZXE2JFEiN0YnRjlGaHFGXnJGOUY5RlxxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L790" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjUzBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJHNsMEYnRi9GMkZXRjlGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiZGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmhvLUY2Ni9RJXRoZW5GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNS1GUDYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zjci1GUDYkLUYjNiVGaHAtRlA2Ji1GIzYkRltwRjlGOUZcckZeckY5RjlGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluRitGZHNGYXBGYHNGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjUzBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJHNsMEYnRi9GMkZXRjlGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRjY2L1EjaWZGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiZGaHAtRlA2Ji1GIzYlRltwRldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmhvLUY2Ni9RJXRoZW5GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNS1GUDYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zjci1GUDYkLUYjNiVGaHAtRlA2Ji1GIzYkRltwRjlGOUZcckZeckY5RjlGV0Y5RjlGWUZmbkZpbi1GNjYvUSNmaUYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW4tRjY2L1Ejb2RGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluRitGZHNGYXBGYHNGV0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNjAtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiMEYnRkNGQy8lL3N1YnNjcmlwdHNoaWZ0R0Zqbi1GRjYtUSIsRidGQ0ZJRkxGTkZQRlJGVEZWRlhGZW4tRjE2JUYzLUYjNiYtRkA2JFEiMkYnRkNGRS1GQDYkUSI0RidGQ0ZDRltvRl1vLUYxNiVGMy1GIzYmLUZANiRRIzExRidGQ0ZFRj9GQ0Zbb0Zdby1GMTYlRjMtRiM2JkZecEZFRmRvRkNGW29GXW8tRjE2JUYzLUYjNiZGXnBGRS1GQDYkUSIzRidGQ0ZDRltvRl1vLUYxNiVGMy1GIzYmRl5wRkUtRkA2JFEiNUYnRkNGQ0Zbby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkMvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRkUtRkA2JFEiNkYnRkNGQw==">NiQ8KCZJInBHNiI2JCIiIiIiISZGJTYkIiIjIiIlJkYlNiQiIzZGKCZGJTYkRjBGLCZGJTYkRjAiIiQmRiU2JEYwIiImIiIn</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L798" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2wxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEnY29lZmZzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVQcjEwRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjazBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhcC1GLDYlUSR2YXJGJ0YvRjJGXHFGOUY5RmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRmVxNiRRIzEwRidGOUZccUY5RjlGYXBGaXBGYXFGZHFGaHEtRmVxNiRRIjZGJ0Y5RlxxRjlGOUZhcEZlbi1GUzYkLUYjNitGZW4tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Jy1GLDYlUSVQcjExRidGL0YyLUZTNiQtRiM2JkZecEZhcC1GLDYlUSNrMUYnRi9GMkY5RjlGYXBGXnFGOUY5RmFwRl5wRmFxRmRxRmhxRl5yRjlGOUZhcEZnc0ZhcS1GZXE2JFEiN0YnRjlGaHFGXnJGOUY5RlxxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2wxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEnY29lZmZzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVQcjEwRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjazBGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZhcC1GLDYlUSR2YXJGJ0YvRjJGXHFGOUY5RmFwRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRmVxNiRRIzEwRidGOUZccUY5RjlGYXBGaXBGYXFGZHFGaHEtRmVxNiRRIjZGJ0Y5RlxxRjlGOUZhcEZlbi1GUzYkLUYjNitGZW4tRlM2JC1GIzYrRmBvLUZTNiQtRiM2Jy1GLDYlUSVQcjExRidGL0YyLUZTNiQtRiM2JkZecEZhcC1GLDYlUSNrMUYnRi9GMkY5RjlGYXBGXnFGOUY5RmFwRl5wRmFxRmRxRmhxRl5yRjlGOUZhcEZnc0ZhcS1GZXE2JFEiN0YnRjlGaHFGXnJGOUY5RlxxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L799" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zgb0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRiw2JVEiaUYnRi9GMkZmby1GNjYvUSN0b0YnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkc2wxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUY2Ni9RI2lmRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYmRmZwLUZQNiYtRiM2JUZpb0ZpcEY5RjkvRlhRIltGJy9GZW5RIl1GJ0ZpcEY5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmZvLUY2Ni9RJXRoZW5GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRitGNS1GUDYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlRitGaXBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRidGY3ItRlA2JC1GIzYlRmZwLUZQNiYtRiM2JEZpb0Y5RjlGXHJGXnJGOUY5RmlwRjlGOUZXRlpGZ24tRjY2L1EjZmlGJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkYrRmRzRl9wRmBzRmlwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zgb0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY29GZW8tRiw2JVEiaUYnRi9GMkZmby1GNjYvUSN0b0YnRl1vRl9vRmFvRjtGPkZARkJGREZGRkhGY29GZW9GZm8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEkc2wxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZm8tRjY2L1EjZG9GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvLUY2Ni9RI2lmRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0Zmby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYmRmZwLUZQNiYtRiM2JUZpb0ZpcEY5RjkvRlhRIltGJy9GZW5RIl1GJ0ZpcEY5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRxRmZvLUY2Ni9RJXRoZW5GJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmZvRitGNS1GUDYmLUYjNiktRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlRitGaXBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY28vRk5RLDAuMzMzMzMzM2VtRidGY3ItRlA2JC1GIzYlRmZwLUZQNiYtRiM2JEZpb0Y5RjlGXHJGXnJGOUY5RmlwRjlGOUZXRlpGZ24tRjY2L1EjZmlGJ0Zdb0Zfb0Zhb0Y7Rj5GQEZCRkRGRkZIRmNvRmVvRmduLUY2Ni9RI29kRidGXW9GX29GYW9GO0Y+RkBGQkZERkZGSEZjb0Zlb0ZnbkYrRmRzRl9wRmBzRmlwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiwtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSMxMUYnL0Y7USdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0ZDLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRksvJSpzeW1tZXRyaWNHRksvJShsYXJnZW9wR0ZLLyUubW92YWJsZWxpbWl0c0dGSy8lJ2FjY2VudEdGSy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZANiRRIjZGJ0ZDRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRjYtUSIsRidGQ0ZJRkxGTkZQRlJGVEZWRlhGZW4tRjE2JUYzLUYjNiZGP0ZFLUZANiRRIjhGJ0ZDRkNGW29GXm8tRjE2JUYzLUYjNiZGP0ZFLUZANiRRIjlGJ0ZDRkNGW29GXm8tRjE2JS1GNDYlUSJwRidGN0Y6LUYjNiYtRkA2JFEiMUYnRkNGRUZmcEZDRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZLRkNGQy8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGRS1GQDYkUSI0RidGQ0ZD">NiQ8JiZJImJHNiI2JCIjNiIiJyZGJTYkRigiIikmRiU2JEYoIiIqJkkicEdGJjYkIiIiRjMiIiU=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L800" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSMxMkYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmcHJpbnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GYG82Ji1GIzYlLUZRNiVRJHNlcUYnRlRGVi1GYG82JC1GIzYrLUZgbzYkLUYjNiYtRlE2JVEiVUYnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGanBGUEZORk4tRmBvNiQtRiM2JS1GUTYlUSR2YXJGJ0ZURlYtRmBvNiYtRiM2JC1GUTYlUSJpRidGVEZWRk5GTi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZORk4tRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnRmdxLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGaXBGW3EtRmZuNiRRIjFGJ0ZOLUYsNi1RIy4uRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnRkktRmZuNiRRIzEwRidGTkZORk5GTkZORmpxRl1yRksvJStleGVjdXRhYmxlR0Y5Rk5GTi1GLDYtUSI7RidGTkY3RmNyRjxGPkZARkJGREZGRltxLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRkktRiw2LVEiOkYnRk5GN0Y6RjxGPkZARkJGREZpcEZbcUZkc0ZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSMxMkYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmcHJpbnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GYG82Ji1GIzYlLUZRNiVRJHNlcUYnRlRGVi1GYG82JC1GIzYrLUZgbzYkLUYjNiYtRlE2JVEiVUYnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGanBGUEZORk4tRmBvNiQtRiM2JS1GUTYlUSR2YXJGJ0ZURlYtRmBvNiYtRiM2JC1GUTYlUSJpRidGVEZWRk5GTi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZORk4tRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnRmdxLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGaXBGW3EtRmZuNiRRIjFGJ0ZOLUYsNi1RIy4uRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnRkktRmZuNiRRIzEwRidGTkZORk5GTkZORmpxRl1yRksvJStleGVjdXRhYmxlR0Y5Rk5GTi1GLDYtUSI7RidGTkY3RmNyRjxGPkZARkJGREZGRltxLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRkktRiw2LVEiOkYnRk5GN0Y6RjxGPkZARkJGREZpcEZbcUZkc0ZO</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GaG4tRlA2JVEjeDRGJ0ZTRlVGMkY1LUZQNiVRI3g1RidGU0ZVRjUtRiw2JUZZLUZQNiVRI3g2RidGU0ZVRjJGNS1GUDYmUSN5MUYnRlMvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZVRjVGLkY1LUYsNiVGWS1GUDYmUSN5M0YnRlNGaG9GVUYyRjVGLi9GaW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiFGI0kjeDNHNiIsJEkjeDRHRiUhIiJJI3g1R0YlLCRJI3g2R0YlRihJI3kxR0YlRiMsJEkjeTNHRiVGKEYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYxNiRRIjBGJ0Y0RlhGaG5GWEZobkZYRmhuRlhGaG5GWC1GUDYmUSN5MUYnRlMvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZWRlgtRlA2JlEjeTJGJ0ZTRl5vRlZGWC1GUDYmUSN5M0YnRlNGXm9GVkZYLUZQNiZRI3k0RidGU0Zeb0ZWL0Zfb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NywsJEkjeDFHNiIiIiMiIiFGJ0YnRidGJ0kjeTFHRiVJI3kyR0YlSSN5M0dGJUkjeTRHRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GaG4tRlA2JVEjeDRGJ0ZTRlVGMkY1LUYsNiVGWS1GUDYlUSN4NUYnRlNGVUYyRjUtRlA2JVEjeDZGJ0ZTRlVGNUYuRjUtRlA2JlEjeTJGJ0ZTLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGVUY1Ri5GNS1GLDYlRlktRlA2JlEjeTRGJ0ZTRmhvRlVGMi9GaW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiFGI0kjeDNHNiIsJEkjeDRHRiUhIiIsJEkjeDVHRiVGKEkjeDZHRiVGI0kjeTJHRiVGIywkSSN5NEdGJUYo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEjeDZGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGNUYuRjVGLkY1LUZQNiVRI3gyRidGU0ZVRjVGLkY1LUZQNiZRI3kyRidGUy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRlVGNUYuRjVGLkY1LUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmFvLUZQNiZRI3kzRidGU0ZnbkZVRjIvRmhuUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiFJI3g2RzYiRiNGI0kjeDJHRiVGI0kjeTJHRiVGI0YjLCRJI3kzR0YlISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjUtRiw2Ji1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GSy1JI21pR0YkNiVRI3g1RicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnRjJGNUYuRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGV0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GYW8tRiw2JkZRRlQtRlo2JVEjeDNGJ0ZnbkZpbkYyRjJGNUYuRjVGLkY1LUZaNiZRI3kxRidGZ24vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZpbkY1Ri4vRlxwUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiFGI0YjLCRJI3g1RzYiIiIjRiMsJEkjeDNHRiYhIiNGI0YjSSN5MUdGJkYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstSSNtaUdGJDYlUSN4M0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0YyRjVGLkY1LUYsNiZGUUZULUZaNiVRI3gyRidGZ25GaW5GMkY1Ri5GNUYuRjVGLkY1Ri5GNS1GWjYmUSN5MkYnRmduLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGaW5GNS1GWjYmUSN5MUYnRmduRmNvRmluL0Zkb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NywiIiEsJEkjeDNHNiIiIiNGIywkSSN4MkdGJkYnRiNGI0YjRiNJI3kyR0YmSSN5MUdGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjUtSSNtaUdGJDYlUSN4NkYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1LUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmhuLUZQNiVRI3gzRidGU0ZVRjJGNUYuRjVGLkY1Ri5GNUYuRjUtRlA2JlEjeTJGJ0ZTLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGVS9GYW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiFGI0YjSSN4Nkc2IiwkSSN4M0dGJSEiIkYjRiNGI0YjSSN5MkdGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLDYlLUY2Ni1RKiZ1bWludXMwO0YnRjJGOS9GPUY7Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZWLUkjbWlHRiQ2JVEjeDZGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGMkY1Ri5GNS1GWTYlUSN4NEYnRmZuRmhuRjVGLkY1LUYsNiYtRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZURj9GQUZDRkVGR0ZJL0ZNRkstRlk2JlEjeTNGJ0Zmbi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRmhuRjJGNUYuRjVGLkY1Ri4vRmpvUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiFGIywkSSN4Nkc2IiEiIkYjSSN4NEdGJkYjLCRJI3kzR0YmIiIjRiNGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEjeDRGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGNS1GUDYlUSN4MkYnRlNGVUY1Ri5GNUYuRjVGLkY1LUZQNiZRI3k0RidGUy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRlVGNS1GUDYmUSN5M0YnRlNGZ25GVUY1Ri5GNUYuL0ZoblEoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NywiIiFJI3g0RzYiSSN4MkdGJUYjRiNGI0kjeTRHRiVJI3kzR0YlRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLDYlLUY2Ni1RKiZ1bWludXMwO0YnRjJGOS9GPUY7Rj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZWLUkjbWlHRiQ2JVEjeDVGJy8lJ2l0YWxpY0dGPi9GM1EnaXRhbGljRidGMkY1Ri5GNUYuRjUtRlk2JVEjeDRGJ0ZmbkZobkY1Ri5GNS1GWTYmUSN5NEYnRmZuLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGaG5GNUYuRjVGLi9GYW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiFGIywkSSN4NUc2IiEiIkYjRiNJI3g0R0YmRiNJI3k0R0YmRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiYtRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstSSNtaUdGJDYlUSN4NUYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0YyRjVGLkY1Ri5GNUYuRjUtRiw2JkZRRlQtRlo2JVEjeDJGJ0ZnbkZpbkYyRjVGLkY1LUZaNiZRI3kxRidGZ24vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZpbkY1LUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5RldGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlxwLUZaNiZRI3k0RidGZ25GY29GaW5GMkY1Ri4vRmRvUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiEsJEkjeDVHNiIiIiNGI0YjRiMsJEkjeDJHRiZGJ0YjSSN5MUdGJiwkSSN5NEdGJiEiIkYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbWlHRiQ2JVEjeDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI3gyRidGMkY1RjgtRi82JVEjeDNGJ0YyRjVGOC1GLzYlUSN4NEYnRjJGNUY4LUYvNiVRI3g1RidGMkY1RjgtRi82JVEjeDZGJ0YyRjVGOC1GLzYmUSN5MUYnRjIvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y1RjgtRi82JlEjeTJGJ0YyRl9vRjVGOC1GLzYmUSN5M0YnRjJGX29GNUY4LUYvNiZRI3k0RidGMkZfb0Y1L0Zgb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyxJI3gxRzYiSSN4MkdGJEkjeDNHRiRJI3g0R0YkSSN4NUdGJEkjeDZHRiRJI3kxR0YkSSN5MkdGJEkjeTNHRiRJI3k0R0Yk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSMxMkYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmcHJpbnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GUTYlUSRhZGRGJ0ZURlYtRmBvNiQtRiM2Li1GYG82JC1GIzYmLUZRNiVRIlVGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYkLUYjNiUtRlE2JVEkdmFyRidGVEZWLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGTkZOLUYsNi1RJyZzZG90O0YnRk5GN0Y6RjxGPkZARkJGREZGRkktRlE2JVEiREYnL0ZVRjlGTi1GYG82JkZqcEZORmZxRmlxLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZjcS1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVwRmdwLUZmbjYkUSIxRidGTi1GLDYtUSMuLkYnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJ0ZJLUZmbjYkUSMxMEYnRk5GTkZORk5GTi1GLDYtUSI7RidGTkY3RmhyRjxGPkZARkJGREZGRmdwLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy8lK2V4ZWN1dGFibGVHRjlGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSMxMkYnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmcHJpbnRGJ0ZURlYtSShtZmVuY2VkR0YkNiQtRiM2JS1GUTYlUSRhZGRGJ0ZURlYtRmBvNiQtRiM2Li1GYG82JC1GIzYmLUZRNiVRIlVGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYkLUYjNiUtRlE2JVEkdmFyRidGVEZWLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGTkZOLUYsNi1RJyZzZG90O0YnRk5GN0Y6RjxGPkZARkJGREZGRkktRlE2JVEiREYnL0ZVRjlGTi1GYG82JkZqcEZORmZxRmlxLUYsNi1RIixGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRi9GSlEsMC4zMzMzMzMzZW1GJ0ZjcS1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmVwRmdwLUZmbjYkUSIxRidGTi1GLDYtUSMuLkYnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJ0ZJLUZmbjYkUSMxMEYnRk5GTkZORk5GTi1GLDYtUSI7RidGTkY3RmhyRjxGPkZARkJGREZGRmdwLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy8lK2V4ZWN1dGFibGVHRjlGTg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSSNtaUdGJDYlUSN4M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7Ri0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaW4tRiM2Ji1GLjYlUSN4NEYnRjFGNEY3LUZSNiVGVEZdb0ZYRjstRjg2LVEnJnBsdXM7RidGO0Y9RkBGQkZERkZGSEZKRmhuRmpuLUYjNiYtRi42JVEjeDVGJ0YxRjRGNy1GUjYlRlRGZ29GWEY7RmVuLUYjNiYtRi42JVEjeDZGJ0YxRjRGNy1GUjYlRlRGXnBGWEY7RmJvLUYjNiYtRlI2JUZULUYuNiZRI3kxRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjRGWEY3RmdwRjtGZW4tRiM2Ji1GUjYlRlQtRi42JlEjeTNGJ0YxRmpwRjRGWEY3RmFxRjtGOw==">LC4qJkkjeDNHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNGJEYmRiYqJkkjeDRHRiVGJiZGKDYjRi5GJiEiIiomSSN4NUdGJUYmJkYoNiNGM0YmRiYqJkkjeDZHRiVGJiZGKDYjRjdGJkYxKiZJI3kxR0YlRiYmRig2I0Y7RiZGJiomSSN5M0dGJUYmJkYoNiNGP0YmRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMUZMLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGMS1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGXW8tRiM2Ji1GVjYlRlgtRk02JlEjeTFGJ0ZQLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGU0ZmbkY0RmNvRjFGaW4tRiM2Ji1GVjYlRlgtRk02JlEjeTJGJ0ZQRmZvRlNGZm5GNEZdcEYxRmluLUYjNiYtRlY2JUZYLUZNNiZRI3kzRidGUEZmb0ZTRmZuRjRGZHBGMUZpbi1GIzYmLUZWNiVGWC1GTTYmUSN5NEYnRlBGZm9GU0ZmbkY0RltxRjFGMQ==">LCwqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNGJEYmIiIjKiZJI3kxR0YlRiYmRig2I0YvRiZGJiomSSN5MkdGJUYmJkYoNiNGM0YmRiYqJkkjeTNHRiVGJiZGKDYjRjdGJkYmKiZJI3k0R0YlRiYmRig2I0Y7RiZGJg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNiYtSSNtaUdGJDYlUSN4M0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7Ri0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaW4tRiM2Ji1GLjYlUSN4NEYnRjFGNEY3LUZSNiVGVEZdb0ZYRjtGZW4tRiM2Ji1GLjYlUSN4NUYnRjFGNEY3LUZSNiVGVEZkb0ZYRjstRjg2LVEnJnBsdXM7RidGO0Y9RkBGQkZERkZGSEZKRmhuRmpuLUYjNiYtRi42JVEjeDZGJ0YxRjRGNy1GUjYlRlRGXnBGWEY7RmlvLUYjNiYtRlI2JUZULUYuNiZRI3kyRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjRGWEY3RmdwRjtGZW4tRiM2Ji1GUjYlRlQtRi42JlEjeTRGJ0YxRmpwRjRGWEY3RmFxRjtGOw==">LC4qJkkjeDNHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNGJEYmRiYqJkkjeDRHRiVGJiZGKDYjRi5GJiEiIiomSSN4NUdGJUYmJkYoNiNGM0YmRjEqJkkjeDZHRiVGJiZGKDYjRjdGJkYmKiZJI3kyR0YlRiYmRig2I0Y7RiZGJiomSSN5NEdGJUYmJkYoNiNGP0YmRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiVRI3g1RidGMUY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXG8tRiM2Ji1GLjYlUSN4NkYnRjFGNEY3LUZSNiVGVEYtRmVuRjtGaG4tRiM2Ji1GUjYlRlQtRi42JlEjeTFGJ0YxLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGNEZlbkY3LUYuNiZRI3kyRidGMUZccEY0RjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZbb0Zdby1GIzYmLUZSNiVGVC1GLjYmUSN5NEYnRjFGXHBGNEZlbkY3LUYuNiZRI3kzRidGMUZccEY0RjtGOw==">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g1R0YlRiZGJiomSSN4NkdGJUYmJkYoNiNGJEYmRiYqJkkjeTJHRiVGJiZGKDYjSSN5MUdGJUYmRiYqJkkjeTNHRiVGJiZGKDYjSSN5NEdGJUYmISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRkwtSSVtc3ViR0YkNiUtRlM2JVEiREYnL0ZXRjRGLy1GUzYlUSN4NkYnRlZGWS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRkhGTC1GUzYlUSN4NUYnRlZGWUZMLUZmbjYlRmhuLUZTNiVRI3g0RidGVkZZRl9vRi9GYm8tRiM2Ji1GZm42JUZobi1GUzYmUSN5M0YnRlYvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZZRl9vRkwtRlM2JlEjeTFGJ0ZWRmZwRllGL0Yv">LCgqJkkjeDNHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g2R0YlRiYhIiMqJkkjeDVHRiVGJiZGKDYjSSN4NEdGJUYmIiIjKiZJI3kxR0YlRiYmRig2I0kjeTNHRiVGJkYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gyRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMS1GTTYlUSN4NEYnRlBGUy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmBvLUYjNihGLUY0LUZNNiVRI3gzRidGUEZTRjQtRlY2JUZYRkxGaW5GMUZcby1GIzYmLUZWNiVGWC1GTTYmUSN5NEYnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRmluRjQtRk02JlEjeTFGJ0ZQRmBwRlNGMUZcby1GIzYmLUZWNiVGWC1GTTYmUSN5M0YnRlBGYHBGU0ZpbkY0LUZNNiZRI3kyRidGUEZgcEZTRjFGMQ==">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g0R0YlRiYiIiMqJkkjeDNHRiVGJiZGKDYjRiRGJkYuKiZJI3kxR0YlRiYmRig2I0kjeTRHRiVGJkYmKiZJI3kyR0YlRiYmRig2I0kjeTNHRiVGJkYm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVS1JJW1zdWJHRiQ2JS1GSTYlUSJERicvRk1GNEYvLUZJNiVRI3g1RidGTEZPLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGLy1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JVEjeDZGJ0ZMRk9GUS1GWDYlRlotRkk2JVEjeDRGJ0ZMRk9GW29GL0Zeby1GIzYmLUZYNiVGWi1GSTYmUSN5NEYnRkwvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZPRltvRlEtRkk2JlEjeTJGJ0ZMRmJwRk9GL0Yv">LCgqJkkjeDNHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g1R0YlRiYhIiIqJkkjeDZHRiVGJiZGKDYjSSN4NEdGJUYmRiYqJkkjeTJHRiVGJiZGKDYjSSN5NEdGJUYmRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSN4NEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiVRI3g1RidGMUY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxvLUYjNiYtRi42JVEjeDZGJ0YxRjRGNy1GUjYlRlQtRi42JVEjeDNGJ0YxRjRGZW5GOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGW29GXW8tRiM2KC1JI21uR0YkNiRRIjJGJ0Y7RjctRlI2JUZULUYuNiZRI3kxRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjRGZW5GNy1GLjYmUSN5M0YnRjFGZnBGNEY7Rjs=">LCgqJkkjeDRHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g1R0YlRiZGJiomSSN4NkdGJUYmJkYoNiNJI3gzR0YlRiYhIiIqJkkjeTNHRiVGJiZGKDYjSSN5MUdGJUYmIiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiVRI3gzRidGMUY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXG8tRiM2Ji1GLjYlUSN4NEYnRjFGNEY3LUZSNiVGVEYtRmVuRjtGaG4tRiM2Ji1GUjYlRlQtRi42JlEjeTJGJ0YxLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGNEZlbkY3LUYuNiZRI3kzRidGMUZccEY0RjtGaG4tRiM2Ji1GUjYlRlQtRi42JlEjeTFGJ0YxRlxwRjRGZW5GNy1GLjYmUSN5NEYnRjFGXHBGNEY7Rjs=">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3gzR0YlRiZGJiomSSN4NEdGJUYmJkYoNiNGJEYmRiYqJkkjeTNHRiVGJiZGKDYjSSN5MkdGJUYmRiYqJkkjeTRHRiVGJiZGKDYjSSN5MUdGJUYmRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSN4NEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiVRI3g2RidGMUY0LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRlxvLUYjNiYtRi42JVEjeDVGJ0YxRjRGNy1GUjYlRlQtRi42JVEjeDNGJ0YxRjRGZW5GOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGW29GXW8tRiM2Ji1GUjYlRlQtRi42JlEjeTJGJ0YxLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGNEZlbkY3LUYuNiZRI3k0RidGMUZicEY0RjtGOw==">LCgqJkkjeDRHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g2R0YlRiZGJiomSSN4NUdGJUYmJkYoNiNJI3gzR0YlRiYhIiIqJkkjeTRHRiVGJiZGKDYjSSN5MkdGJUYmRiY=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gyRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMS1GTTYlUSN4NkYnRlBGUy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmBvLUYjNihGLUY0LUZNNiVRI3g1RidGUEZTRjQtRlY2JUZYRkxGaW5GMUZcby1GIzYmLUZWNiVGWC1GTTYmUSN5MkYnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRmluRjQtRk02JlEjeTFGJ0ZQRmBwRlNGMS1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRl9vRmFvLUYjNiYtRlY2JUZYLUZNNiZRI3kzRidGUEZgcEZTRmluRjQtRk02JlEjeTRGJ0ZQRmBwRlNGMUYx">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3g2R0YlRiYiIiMqJkkjeDVHRiVGJiZGKDYjRiRGJkYuKiZJI3kxR0YlRiYmRig2I0kjeTJHRiVGJkYmKiZJI3k0R0YlRiYmRig2I0kjeTNHRiVGJiEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNiYtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7Ri0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpbi1GIzYmLUYuNiVRI3gyRidGMUY0RjctRlI2JUZURl1vRlhGO0Zlbi1GIzYmLUYuNiVRI3gzRidGMUY0RjctRlI2JUZURmRvRlhGO0Zlbi1GIzYmLUYuNiVRI3g0RidGMUY0RjctRlI2JUZURltwRlhGO0Zlbi1GIzYmLUYuNiVRI3g1RidGMUY0RjctRlI2JUZURmJwRlhGO0Zlbi1GIzYmLUYuNiVRI3g2RidGMUY0RjctRlI2JUZURmlwRlhGO0Zlbi1GIzYmLUZSNiVGVC1GLjYmUSN5MUYnRjEvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y0RlhGN0ZicUY7RmVuLUYjNiYtRlI2JUZULUYuNiZRI3kyRidGMUZlcUY0RlhGN0ZcckY7RmVuLUYjNiYtRlI2JUZULUYuNiZRI3kzRidGMUZlcUY0RlhGN0ZjckY7RmVuLUYjNiYtRlI2JUZULUYuNiZRI3k0RidGMUZlcUY0RlhGN0ZqckY7Rjs=">LDYqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNGJEYmRiYqJkkjeDJHRiVGJiZGKDYjRi5GJkYmKiZJI3gzR0YlRiYmRig2I0YyRiZGJiomSSN4NEdGJUYmJkYoNiNGNkYmRiYqJkkjeDVHRiVGJiZGKDYjRjpGJkYmKiZJI3g2R0YlRiYmRig2I0Y+RiZGJiomSSN5MUdGJUYmJkYoNiNGQkYmRiYqJkkjeTJHRiVGJiZGKDYjRkZGJkYmKiZJI3kzR0YlRiYmRig2I0ZKRiZGJiomSSN5NEdGJUYmJkYoNiNGTkYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI4RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZgbzYmLUYjNiUtRlE2JVEkc2VxRidGVEZWLUZgbzYkLUYjNistRmBvNiQtRiM2Ji1GUTYlUSJWRidGVEZWLUYsNi1RJyZzcGFyO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZqcEZQRk5GTi1GYG82JC1GIzYlLUZRNiVRJHZhckYnRlRGVi1GYG82Ji1GIzYkLUZRNiVRImlGJ0ZURlZGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk5GTi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGZ3EtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZpcEZbcS1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk5GanFGXXJGS0ZORk4tRiw2LVEiO0YnRk5GN0ZjckY8Rj5GQEZCRkRGRkZbcS1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGaXBGW3FGSy8lK2V4ZWN1dGFibGVHRjlGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI4RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZgbzYmLUYjNiUtRlE2JVEkc2VxRidGVEZWLUZgbzYkLUYjNistRmBvNiQtRiM2Ji1GUTYlUSJWRidGVEZWLUYsNi1RJyZzcGFyO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZqcEZQRk5GTi1GYG82JC1GIzYlLUZRNiVRJHZhckYnRlRGVi1GYG82Ji1GIzYkLUZRNiVRImlGJ0ZURlZGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk5GTi1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGZ3EtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZpcEZbcS1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk5GanFGXXJGS0ZORk4tRiw2LVEiO0YnRk5GN0ZjckY8Rj5GQEZCRkRGRkZbcS1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGaXBGW3FGSy8lK2V4ZWN1dGFibGVHRjlGTg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbW5HRiQ2JFEiM0YnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUkjbWlHRiQ2JlEjeTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0Y1USdpdGFsaWNGJ0Y0RjQtRjE2LVEiLEYnRjRGNy9GO0ZnbkY8Rj5GQEZCRkRGVC9GSlEsMC4zMzMzMzMzZW1GJy1GTjYkUSIwRidGNEZdb0Zjb0Zdb0Zjb0Zdb0Zjb0Zdb0Zjb0Zdby1GWDYlUSN4MkYnRmVuRltvRl1vLUZYNiVRI3g2RidGZW5GW29GXW9GY29GXW8tRlg2JVEjeDRGJ0ZlbkZbby9GaW5RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywsJEkjeTNHNiIhIiQiIiFGJ0YnRidGJ0kjeDJHRiVJI3g2R0YlRidJI3g0R0Yl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiZRI3k0RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GNVEnaXRhbGljRidGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRjE2JFEiMEYnRjRGZW5GW29GZW5GW29GZW5GW29GZW5GW29GZW4tRiw2Ji1GMTYkUSIyRidGNEY3LUZQNiVRI3g1RidGU0ZZRjRGZW4tRlA2JVEjeDJGJ0ZTRllGZW4tRlA2JVEjeDRGJ0ZTRllGZW5GW28vRldRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywsJEkjeTRHNiIiIiQiIiFGJ0YnRidGJywkSSN4NUdGJSIiI0kjeDJHRiVJI3g0R0YlRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbW5HRiQ2JFEiM0YnRjQtRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZVLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0Y1USdpdGFsaWNGJ0Y0RjQtRjE2LVEiLEYnRjRGNy9GO0ZnbkY8Rj5GQEZCRkRGVC9GSlEsMC4zMzMzMzMzZW1GJy1GTjYkUSIwRidGNEZdb0Zjb0Zdb0Zjb0Zdb0Zjb0Zdb0Zjb0Zdby1GLDYmLUZONiRRIjJGJ0Y0RlEtRlg2JVEjeDNGJ0ZlbkZbb0Y0Rl1vRmNvRl1vLUYsNiVGMC1GWDYlUSN4NkYnRmVuRltvRjRGXW8tRlg2JVEjeDJGJ0ZlbkZbby9GaW5RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y5RjRGNC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywsJEkjeTJHNiIhIiQiIiFGJ0YnRidGJywkSSN4M0dGJSIiI0YnLCRJI3g2R0YlISIiSSN4MkdGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiZRI3kxRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GNVEnaXRhbGljRidGNC1GODYtUSIsRidGNEY7L0Y/RlVGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRictRjE2JFEiMEYnRjRGZW5GW29GZW5GW29GZW5GW29GZW5GW29GZW5GW29GZW4tRiw2Ji1GMTYkUSIyRidGNEY3LUZQNiVRI3gzRidGU0ZZRjRGZW4tRlA2JVEjeDJGJ0ZTRllGZW4tRiw2JS1GODYtUSomdW1pbnVzMDtGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiw2JkZgb0Y3LUZQNiVRI3g1RidGU0ZZRjRGNC9GV1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NywsJEkjeTFHNiIiIiQiIiFGJ0YnRidGJ0YnLCRJI3gzR0YlIiIjSSN4MkdGJSwkSSN4NUdGJSEiIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSNtaUdGJDYmUSN5MUYnLyUnaXRhbGljR0Y+LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjNRJ2l0YWxpY0YnRjJGNUYuRjUtRiw2JUZRLUYsNiYtRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOUZURj9GQUZDRkVGR0ZJL0ZNRkstRlk2JlEjeTRGJ0ZmbkZobkZbb0YyRjJGNUYuRjUtRiw2JUZRLUYsNiZGYW9GZG8tRlk2JlEjeTJGJ0ZmbkZobkZbb0YyRjJGNUYuRjVGLkY1LUZZNiVRI3gxRidGZm5GW29GNUYuL0ZpblEoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NywiIiEsJEkjeTFHNiIhIiJGIywkSSN5NEdGJiEiI0YjLCRJI3kyR0YmRipGI0YjSSN4MUdGJkYj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dGPi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YzUSdpdGFsaWNGJ0Y1Ri5GNS1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUZQNiZRI3kzRidGU0ZVRlhGMkY1LUZQNiZRI3kxRidGU0ZVRlhGNUYuRjVGLkY1Ri5GNUYuRjUtRlA2JVEjeDFGJ0ZTRlgvRlZRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NywiIiFJI3kyRzYiRiMsJEkjeTNHRiUiIiNJI3kxR0YlRiNGI0YjRiNJI3gxR0Yl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiUtRjY2LVEqJnVtaW51czA7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRlYtSSNtaUdGJDYmUSN5NEYnLyUnaXRhbGljR0Y+LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjNRJ2l0YWxpY0YnRjJGNS1GLDYlRlEtRlk2JlEjeTFGJ0ZmbkZobkZbb0YyRjVGLkY1Ri5GNS1GLDYmLUYvNiRRIjJGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGVEY/RkFGQ0ZFRkdGSS9GTUZLLUZZNiZRI3kzRidGZm5GaG5GW29GMkY1Ri5GNS1GWTYlUSN4MUYnRmZuRltvRjVGLkY1Ri4vRmluUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiEsJEkjeTRHNiIhIiIsJEkjeTFHRiZGJ0YjRiMsJEkjeTNHRiYiIiNGI0kjeDFHRiZGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JlEjeTNGJy8lJ2l0YWxpY0dGPi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YzUSdpdGFsaWNGJ0Y1LUZQNiZRI3kyRidGU0ZVRlhGNUYuRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GXm8tRlA2JlEjeTRGJ0ZTRlVGWEYyRjVGLkY1LUZQNiVRI3gxRidGU0ZYRjVGLkY1Ri5GNUYuL0ZWUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiFJI3kzRzYiSSN5MkdGJUYjLCRJI3k0R0YlISIiRiNJI3gxR0YlRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L805" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI4RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEiVkYnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZnBGUEZORk4tRmBvNiQtRiM2JS1GUTYlUSR2YXJGJ0ZURlYtRmBvNiYtRiM2JC1GUTYlUSJpRidGVEZWRk5GTi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZORk4tRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmRmpwRk5GZnFGaXEtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnRmNxLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGZXBGZ3AtRmZuNiRRIjFGJ0ZOLUYsNi1RIy4uRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnRkktRmZuNiRRIzEwRidGTkZORk5GTkZOLUYsNi1RIjtGJ0ZORjdGaHJGPEY+RkBGQkZERkZGZ3AtRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI4RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEiVkYnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZnBGUEZORk4tRmBvNiQtRiM2JS1GUTYlUSR2YXJGJ0ZURlYtRmBvNiYtRiM2JC1GUTYlUSJpRidGVEZWRk5GTi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZORk4tRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmRmpwRk5GZnFGaXEtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnRmNxLUYsNi1RIj1GJ0ZORjdGOkY8Rj5GQEZCRkRGZXBGZ3AtRmZuNiRRIjFGJ0ZOLUYsNi1RIy4uRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnRkktRmZuNiRRIzEwRidGTkZORk5GTkZOLUYsNi1RIjtGJ0ZORjdGaHJGPEY+RkBGQkZERkZGZ3AtRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLyUrZXhlY3V0YWJsZUdGOUZO</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kxRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYmLUYuNiVRI3g0RidGMUY0RjctRlI2JUZULUYuNiZRI3k0RidGMUZlbkY0RmhuRjtGW28tRiM2Ji1GLjYlUSN4NkYnRjFGNEY3LUZSNiVGVC1GLjYmUSN5MkYnRjFGZW5GNEZobkY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGXm9GYG8tRiM2KC1JI21uR0YkNiRRIjNGJ0Y7RjctRlI2JUZULUYuNiVRI3gxRidGMUY0RmhuRjctRi42JlEjeTNGJ0YxRmVuRjRGO0Y7">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kxR0YlRiZGJiomSSN4NEdGJUYmJkYoNiNJI3k0R0YlRiZGJiomSSN4NkdGJUYmJkYoNiNJI3kyR0YlRiZGJiomSSN5M0dGJUYmJkYoNiNJI3gxR0YlRiYhIiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kyRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYmLUYuNiVRI3g0RidGMUY0RjctRlI2JUZULUYuNiZRI3kzRidGMUZlbkY0RmhuRjtGW28tRiM2KC1JI21uR0YkNiRRIjJGJ0Y7RjctRi42JVEjeDVGJ0YxRjRGNy1GUjYlRlQtRi42JlEjeTFGJ0YxRmVuRjRGaG5GO0Zbby1GIzYoLUZecDYkUSIzRidGO0Y3LUZSNiVGVC1GLjYlUSN4MUYnRjFGNEZobkY3LUYuNiZRI3k0RidGMUZlbkY0RjtGOw==">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kyR0YlRiZGJiomSSN4NEdGJUYmJkYoNiNJI3kzR0YlRiZGJiomSSN4NUdGJUYmJkYoNiNJI3kxR0YlRiYiIiMqJkkjeTRHRiVGJiZGKDYjSSN4MUdGJUYmIiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3k0RidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjtGNy1GLjYlUSN4M0YnRjFGNEY3LUZSNiVGVC1GLjYmUSN5MUYnRjFGZW5GNEZobkY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGXm9GYG8tRiM2Ji1GLjYlUSN4NkYnRjFGNEY3LUZSNiVGVC1GLjYmUSN5M0YnRjFGZW5GNEZobkY7Rl9wLUYjNigtRmRvNiRRIjNGJ0Y7RjctRlI2JUZULUYuNiVRI3gxRidGMUY0RmhuRjctRi42JlEjeTJGJ0YxRmVuRjRGO0Y7">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3k0R0YlRiZGJiomSSN4M0dGJUYmJkYoNiNJI3kxR0YlRiYiIiMqJkkjeDZHRiVGJiZGKDYjSSN5M0dGJUYmISIiKiZJI3kyR0YlRiYmRig2I0kjeDFHRiVGJiEiJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kzRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjtGNy1GLjYlUSN4M0YnRjFGNEY3LUZSNiVGVC1GLjYmUSN5MkYnRjFGZW5GNEZobkY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGXm9GYG8tRiM2KEZjb0Y3LUYuNiVRI3g1RidGMUY0RjctRlI2JUZULUYuNiZRI3k0RidGMUZlbkY0RmhuRjtGW28tRiM2KC1GZG82JFEiM0YnRjtGNy1GUjYlRlQtRi42JVEjeDFGJ0YxRjRGaG5GNy1GLjYmUSN5MUYnRjFGZW5GNEY7Rjs=">LCoqJkkjeDJHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kzR0YlRiZGJiomSSN4M0dGJUYmJkYoNiNJI3kyR0YlRiYiIiMqJkkjeDVHRiVGJiZGKDYjSSN5NEdGJUYmISIjKiZJI3kxR0YlRiYmRig2I0kjeDFHRiVGJiIiJA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kzRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGX28tRiM2Ji1GUjYlRlQtRi42JVEjeDJGJ0YxRjRGaG5GNy1GLjYmUSN5MUYnRjFGZW5GNEY7RltvLUYjNigtSSNtbkdGJDYkUSIyRidGO0Y3LUZSNiVGVC1GLjYlUSN4NkYnRjFGNEZobkY3LUYuNiZRI3kyRidGMUZlbkY0RjtGW28tRiM2KEZdcEY3LUZSNiVGVC1GLjYlUSN4NEYnRjFGNEZobkY3LUYuNiZRI3k0RidGMUZlbkY0RjtGOw==">LCoqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kzR0YlRiZGJiomSSN5MUdGJUYmJkYoNiNJI3gyR0YlRiYhIiIqJkkjeTJHRiVGJiZGKDYjSSN4NkdGJUYmISIjKiZJI3k0R0YlRiYmRig2I0kjeDRHRiVGJkY5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3k0RidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYmLUZSNiVGVC1GLjYlUSN4NUYnRjFGNEZobkY3LUYuNiZRI3kxRidGMUZlbkY0RjtGW28tRiM2Ji1GUjYlRlQtRi42JVEjeDJGJ0YxRjRGaG5GNy1GLjYmUSN5MkYnRjFGZW5GNEY7RltvLUYjNigtSSNtbkdGJDYkUSIyRidGO0Y3LUZSNiVGVC1GLjYlUSN4NEYnRjFGNEZobkY3LUYuNiZRI3kzRidGMUZlbkY0RjtGOw==">LCoqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3k0R0YlRiZGJiomSSN5MUdGJUYmJkYoNiNJI3g1R0YlRiZGJiomSSN5MkdGJUYmJkYoNiNJI3gyR0YlRiZGJiomSSN5M0dGJUYmJkYoNiNJI3g0R0YlRiYiIiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kyRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGX28tRiM2Ji1GUjYlRlQtRi42JVEjeDNGJ0YxRjRGaG5GNy1GLjYmUSN5MUYnRjFGZW5GNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSkZeb0Zgby1GIzYoLUkjbW5HRiQ2JFEiMkYnRjtGNy1GUjYlRlQtRi42JVEjeDZGJ0YxRjRGaG5GNy1GLjYmUSN5M0YnRjFGZW5GNEY7RltvLUYjNiYtRlI2JUZULUYuNiVRI3gyRidGMUY0RmhuRjctRi42JlEjeTRGJ0YxRmVuRjRGO0Y7">LCoqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kyR0YlRiZGJiomSSN5MUdGJUYmJkYoNiNJI3gzR0YlRiYhIiIqJkkjeTNHRiVGJiZGKDYjSSN4NkdGJUYmIiIjKiZJI3k0R0YlRiYmRig2I0kjeDJHRiVGJkYz</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdWJHRiQ2JS1GLjYlUSJERicvRjJGP0Y7LUYuNiZRI3kxRidGMS8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZfby1GIzYmLUZSNiVGVC1GLjYlUSN4M0YnRjFGNEZobkY3LUYuNiZRI3kyRidGMUZlbkY0RjtGW28tRiM2Ji1GUjYlRlQtRi42JVEjeDJGJ0YxRjRGaG5GNy1GLjYmUSN5M0YnRjFGZW5GNEY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGXm9GYG8tRiM2Ji1GUjYlRlQtRi42JVEjeDVGJ0YxRjRGaG5GNy1GLjYmUSN5NEYnRjFGZW5GNEY7Rjs=">LCoqJkkjeDFHNiIiIiImSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiNJI3kxR0YlRiZGJiomSSN5MkdGJUYmJkYoNiNJI3gzR0YlRiZGJiomSSN5M0dGJUYmJkYoNiNJI3gyR0YlRiZGJiomSSN5NEdGJUYmJkYoNiNJI3g1R0YlRiYhIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GIzYmLUYsNiZRI3kxRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GLDYmUSN5M0YnRi9Gam9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHAtRiM2Ji1GLDYmUSN5MkYnRi9Gam9GMkZdcC1GLDYmUSN5NEYnRi9Gam9GMkY5RjlGW28tRiM2JkZnb0ZdcEZccUY5RltvLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmdwRmlwLUYjNiZGWkZdcC1GIzYmRmFwRl1wRl9xRjlGOUY5RltvLUYjNiVGZnEtRiM2JkZnb0ZdcEZfcUY5RjlGW28tRiM2JkZaRl1wLUYjNiZGXHFGXXBGYXBGOUY5RltvLUYjNiZGV0ZdcEZnb0Y5RltvLUYjNiZGV0ZdcEZccUY5RltvLUYjNiZGV0ZdcEZhcEY5RltvLUYjNiZGV0ZdcEZfcUY5L0ZbcFEoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTFHRig3LCokSSN4MUdGKCIiIywmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRigiIiItRjQ2JEkjeTJHRihJI3k0R0YoISIiLUY0NiRGPUZCLCQtRjQ2JEY+RkMhIiMsJC1GNDYkRj1GQ0ZELCQtRjQ2JEZCRj5GMSomRjBGP0Y9Rj8qJkYwRj9GQkY/KiZGMEY/Rj5GPyomRjBGP0ZDRj83I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2UyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRlxvLUYsNiZRI3kyRidGL0Znb0YyRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GaW42JFEiMkYnRjlGXG8tRiw2JVEjeDNGJ0YvRjJGXG8tRiw2JVEjeDJGJ0YvRjJGOUZdcC1GIzYmRmVwRlxvLUklbXN1cEdGJDYlRmhwRmVwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5Rl1wLUYjNiYtRmFxNiVGW3FGZXBGY3EtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZZRmVuLUYjNihGZXBGXG8tRiw2JVEjeDZGJ0YvRjJGXG8tRiw2JVEjeDVGJ0YvRjJGOUY5Rl1wLUYjNihGZXBGXG9GYnJGXG9GaHBGOUZdcC1GIzYoRmVwRlxvRmhwRlxvRl9yRjlGXXAtRiM2KEZlcEZcb0ZocEZcb0Zkb0Y5Rl1wLUYjNihGZXBGXG9GaHBGXG9Gam9GOUZdcC1GIzYmLUYjNiZGW3FGXG9Gam9GOUZqcS1GIzYmRl9yRlxvRmRvRjlGOUZdcC1GIzYmLUYjNiZGW3FGXG9GZG9GOUZqcS1GIzYoRmVwRlxvRmJyRlxvRmpvRjlGOS9GaG9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTJHRig3LCwkLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTJHRighIiQsJComSSN4M0dGKCIiIkkjeDJHRihGQCIiIywkKiRGP0ZCRkIsJiokRkFGQkZAKiZJI3g1R0YoRkBJI3g2R0YoRkAhIiMsJComRkhGQEY/RkBGQiwkKiZGP0ZARklGQEZCLCQqJkY/RkBGOkZARkIsJComRj9GQEY7RkBGQiwmKiZGQUZARjtGQEZAKiZGSUZARjpGQCEiIiwmKiZGQUZARjpGQEZAKiZGSEZARjtGQEZKNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2UzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNiYtSSNtbkdGJDYkUSI2RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYjNiYtRiw2JlEjeTNGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZaLUYsNiZRI3k0RidGL0Zfb0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRlc2JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZaLUYsNiVRI3gyRidGL0YyRjlGZW8tRiM2Ji1JJW1zdXBHRiQ2JUZjcEZdcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicS1GIzYoRl1wRlotRiw2JVEjeDZGJ0YvRjJGWi1GLDYlUSN4NUYnRi9GMkY5RjlGZW8tRiM2JkZdcEZaLUZpcDYlRmBwRl1wRltxRjlGZW8tRiM2KEZdcEZaRmlxRlpGYHBGOUZlby1GIzYoRl1wRlpGYHBGWkZmcUY5RmVvLUYjNiYtRiM2KEZdcEZaRmNwRlpGYm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGYXFGY3EtRiM2KC1GVzYkUSI0RidGOUZaRmlxRlpGXG9GOUY5RmVvLUYjNiYtRiM2KEZdcEZaRmNwRlpGXG9GOUZoci1GIzYoRl1wRlpGZnFGWkZib0Y5RjlGZW8tRiM2KEZdcEZaRmBwRlpGXG9GOUZlby1GIzYoRl1wRlpGYHBGWkZib0Y5L0Zgb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTNHRig3LCwkLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5M0dGKEkjeTRHRigiIicsJComSSN4NEdGKCIiIkkjeDJHRihGQCIiIywmKiRGQUZCRkAqJkkjeDVHRihGQEkjeDZHRihGQCEiIywkKiRGP0ZCRkIsJComRkZGQEY/RkBGQiwkKiZGP0ZARkdGQEZCLCYqJkZBRkBGO0ZARkIqJkZGRkBGOkZAIiIlLCYqJkZBRkBGOkZARkIqJkZHRkBGO0ZARkIsJComRj9GQEY6RkBGQiwkKiZGP0ZARjtGQEZCNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2U0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRlxvLUYsNiZRI3kzRidGL0Znb0YyRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GIzYmRmhuRlxvLUYjNiYtRiw2JlEjeTJGJ0YvRmdvRjJGXG8tRiw2JlEjeTRGJ0YvRmdvRjJGOUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZfby9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYsNiVRI3gyRidGL0YyLUZpbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXXAtRiM2KEZocUZcby1GLDYlUSN4M0YnRi9GMkZcby1GLDYlUSN4NEYnRi9GMkY5Rl1wLUYjNihGaHFGXG8tRiw2JVEjeDZGJ0YvRjJGXG8tRiw2JVEjeDVGJ0YvRjJGOUY5RmpwLUYjNihGaHFGXG9GYHJGXG9GZXFGOUZqcC1GIzYoRmhxRlxvRmNyRlxvRmVxRjlGanAtRiM2KEZocUZcb0ZlcUZcb0Zbc0Y5RmpwLUYjNihGaHFGXG9GaHJGXG9GZXFGOUZqcC1GIzYoLUYjNiZGZXFGXG9GZG9GOUZdcC1GIzYoRmhxRlxvRmByRlxvRmdwRjlGXXAtRiM2KEZocUZcb0Zbc0Zcb0ZkcEY5RjlGanAtRiM2KC1GIzYmRmVxRlxvRmRwRjlGXXAtRiM2KEZocUZcb0ZgckZcb0Zqb0Y5Rl1wLUYjNiZGaHJGXG9GZG9GOUY5RmpwLUYjNigtRiM2JkZlcUZcb0Zqb0Y5Rl1wLUYjNiZGY3JGXG9GZHBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRllGZW4tRiM2JkZockZcb0ZncEY5RjlGanAtRiM2KC1GIzYmRmVxRlxvRmdwRjlGXXAtRiM2JkZjckZcb0Zkb0Y5Rlx1LUYjNihGaHFGXG9GW3NGXG9Gam9GOUY5L0Zob1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTRHRig3LCwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRighIiQtRjE2JEkjeTJHRihJI3k0R0YoIiIkLCgqJEkjeDJHRigiIiMiIiIqJkkjeDNHRihGRkkjeDRHRihGRkZFKiZJI3g1R0YoRkZJI3g2R0YoRkZGRSwkKiZGSEZGRkRGRkZFLCQqJkZJRkZGREZGRkUsJComRkRGRkZLRkZGRSwkKiZGTEZGRkRGRkZFLCgqJkZERkZGOkZGRkYqJkZIRkZGQEZGRkUqJkZLRkZGP0ZGRkUsKComRkRGRkY/RkZGRiomRkhGRkY7RkZGRSomRkxGRkY6RkZGRiwoKiZGREZGRjtGRkZGKiZGSUZGRj9GRkZGKiZGTEZGRkBGRiEiIiwoKiZGREZGRkBGRkZGKiZGSUZGRjpGRkZGKiZGS0ZGRjtGRiEiIzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2U1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRlxvLUYsNiZRI3k0RidGL0Znb0YyRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiM2JUZWLUYjNigtRmluNiRRIjJGJ0Y5RlxvLUYsNiVRI3gyRidGL0YyRlxvLUYsNiVRI3g1RidGL0YyRjlGOUZdcC1GIzYlRlYtRiM2KEZncEZcb0ZdcUZcby1GLDYlUSN4M0YnRi9GMkY5RjlGXXAtRiM2JUZWLUYjNihGZ3BGXG9GXXFGXG8tRiw2JVEjeDRGJ0YvRjJGOUY5Rl1wLUYjNiVGVi1GIzYmRmdwRlxvLUklbXN1cEdGJDYlRl1xRmdwLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGXXAtRiM2J0ZWLUZjcjYlRmpwRmdwRmVyLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZZRmVuLUYjNihGZ3BGXG9GZHFGXG9GW3JGOUY5Rl1wLUYjNiVGVi1GIzYoRmdwRlxvRl1xRlxvRmRvRjlGOUZdcC1GIzYnRlYtRiM2JkZqcEZcb0Zkb0Y5RlxzLUYjNihGZ3BGXG9GZHFGXG9Gam9GOUY5Rl1wLUYjNiYtRiM2JkZqcEZcb0Zqb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GIzYmRltyRlxvRmRvRjlGOUZdcC1GIzYlRlYtRiM2KEZncEZcb0ZdcUZcb0Zqb0Y5RjkvRmhvUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTVHRig3LCwkLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTRHRighIiQsJComSSN4MkdGKCIiIkkjeDVHRihGQCEiIywkKiZGQUZASSN4M0dGKEZARkIsJComRkFGQEkjeDRHRihGQEZCLCQqJEZBIiIjRkIsJiokRj9GSyEiIiomRkVGQEZIRkBGSywkKiZGQUZARjpGQEZCLCYqJkY/RkBGOkZARk4qJkZFRkBGO0ZARkssJiomRj9GQEY7RkBGQComRkhGQEY6RkBGTiwkKiZGQUZARjtGQEZCNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV2U2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlotRiM2Ji1JI21uR0YkNiRRIjZGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYG8tRiM2Ji1GLDYmUSN5MkYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRlxvLUYsNiZRI3kzRidGL0Znb0YyRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GaW42JFEiMkYnRjlGXG8tRiw2JVEjeDZGJ0YvRjJGXG8tRiw2JVEjeDJGJ0YvRjJGOUZdcC1GIzYoRmVwRlxvLUYsNiVRI3gzRidGL0YyRlxvRmhwRjlGXXAtRiM2KEZlcEZcby1GLDYlUSN4NEYnRi9GMkZcb0ZocEY5Rl1wLUYjNiYtSSVtc3VwR0YkNiVGW3FGZXAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GIzYoRmVwRlxvRmBxRlxvRmVxRjlGOUZdcC1GIzYmRmVwRlxvLUZbcjYlRmhwRmVwRl1yRjlGXXAtRiM2Ji1GIzYoRmVwRlxvRltxRlxvRmRvRjlGYHItRiM2KC1GaW42JFEiNEYnRjlGXG9GYHFGXG9Gam9GOUY5Rl1wLUYjNihGZXBGXG9GaHBGXG9GZG9GOUZdcC1GIzYoRmVwRlxvRmhwRlxvRmpvRjlGXXAtRiM2J0ZWLUYjNihGZXBGXG9GW3FGXG9Gam9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1GIzYoRmVwRlxvRmVxRlxvRmRvRjlGOS9GaG9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXZTZHRig3LCwkLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MkdGKEkjeTNHRighIicsJComSSN4NkdGKCIiIkkjeDJHRihGQCIiIywkKiZJI3gzR0YoRkBGP0ZARkIsJComSSN4NEdGKEZARj9GQEZCLCYqJEZBRkJGQComRkVGQEZIRkAhIiMsJCokRj9GQkZCLCYqJkZBRkBGOkZARkIqJkZFRkBGO0ZAISIlLCQqJkY/RkBGOkZARkIsJComRj9GQEY7RkBGQiwmKiZGQUZARjtGQEZMKiZGSEZARjpGQEZCNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV28xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI3gxRidGL0YyRlotRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiM2Ji1GLDYlUSN4MkYnRi9GMkZaRl1vRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYoLUZXNiRRIjJGJ0Y5RlotRiw2JVEjeDNGJ0YvRjJGWi1GLDYmUSN5NEYnRi9GYG9GMkY5RmZwLUYjNihGW3FGWi1GLDYlUSN4NUYnRi9GMkZaLUYsNiZRI3kyRidGL0Zgb0YyRjlGOUZjby1GIzYlRltwLUYjNihGW3FGWkZecUZaRl1vRjlGOUZjby1GIzYnRltwLUYjNihGW3FGWkZjcEZaRmFxRjlGZnAtRiM2KC1GVzYkUSI0RidGOUZaRmZxRlotRiw2JlEjeTNGJ0YvRmBvRjJGOUY5RmNvLUYjNiVGW3AtRiM2KEZbcUZaRmZxRlpGXW9GOUY5RmNvLUYjNidGW3AtRiM2KEZbcUZaRmNwRlpGaXFGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGXnBGYHAtRiM2KEZmckZaRl5xRlpGaXJGOUY5RmNvLUZXNiRRIjBGJ0Y5RmNvLUYjNiYtRiM2JkZdb0ZaRmlxRjlGZHMtRiM2KEZbcUZaRmpuRlpGXnFGOUY5RmNvLUYjNigtRiM2JkZbcUZaLUYjNiZGXW9GWkZpckY5RjlGZHMtRiM2JkZpcUZaRmFxRjlGZHMtRiM2JkZqbkZaRmNwRjlGOUZjby1GIzYmLUYjNiZGXW9GWkZhcUY5RmZwLUYjNihGW3FGWkZqbkZaRmZxRjlGOS9GYW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXbzFHRig3LCwkKiZJI3gxR0YoIiIiSSN5MUdGKEYyIiIkLCgqJkkjeDJHRihGMkYzRjIhIiIqJkkjeDNHRihGMkkjeTRHRihGMiEiIyomSSN4NUdGKEYySSN5MkdGKEYyRjwsJComRjpGMkYzRjJGPCwmKiZGN0YyRjtGMkY8KiZGPkYySSN5M0dGKEYyISIlLCQqJkY+RjJGM0YyRjwsJiomRjdGMkY/RjJGPComRjpGMkZFRjIiIiUiIiEsJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEYzRj9GMiomRjFGMkY6RjIiIiMsKC1GUDYkRjNGRUZaLUZQNiRGP0Y7RjIqJkYxRjJGN0YyRjIsJi1GUDYkRjNGO0YyKiZGMUYyRj5GMkY8NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV28yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI3gxRidGL0YyRlotRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiM2Ji1GLDYlUSN4MkYnRi9GMkZaRl1vRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYoLUZXNiRRIjJGJ0Y5RlotRiw2JVEjeDNGJ0YvRjJGWi1GLDYmUSN5M0YnRi9GYG9GMkY5RmZwLUYjNiYtRiw2JVEjeDZGJ0YvRjJGWi1GLDYmUSN5MUYnRi9GYG9GMkY5RjlGY28tRiM2JUZbcC1GIzYoRltxRlpGXnFGWkZdb0Y5RjlGY28tRiM2J0ZbcC1GIzYoRltxRlpGY3BGWkZhcUY5RmZwLUYjNihGW3FGWkZmcUZaLUYsNiZRI3k0RidGL0Zgb0YyRjlGOUZjby1GIzYnRltwLUYjNiZGY3BGWkZpcUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYoRltxRlpGXnFGWkZmckY5RjlGY28tRiM2JUZbcC1GIzYoRltxRlpGZnFGWkZdb0Y5RjlGY28tRiM2J0ZbcC1GIzYmRmlxRlpGXW9GOUZmcC1GIzYoRltxRlpGam5GWkZecUY5RjlGY28tRlc2JFEiMEYnRjlGY28tRiM2Ji1GIzYmRl1vRlpGYXFGOUZdcy1GIzYmRmpuRlpGZnFGOUY5RmNvLUYjNigtRiM2JkZbcUZaLUYjNiZGXW9GWkZmckY5RjlGXXMtRiM2JkZpcUZaRmFxRjlGZnAtRiM2JkZqbkZaRmNwRjlGOS9GYW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXbzJHRig3LCwkKiZJI3gxR0YoIiIiSSN5MkdGKEYyIiIkLCgqJkkjeDJHRihGMkYzRjIhIiIqJkkjeDNHRihGMkkjeTNHRihGMiEiIyomSSN4NkdGKEYySSN5MUdGKEYyRjgsJComRjpGMkYzRjJGPCwmKiZGN0YyRjtGMkY8KiZGPkYySSN5NEdGKEYyRjwsJiomRjdGMkY/RjJGOComRjpGMkZFRjIiIiMsJComRj5GMkYzRjJGPCwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkRj9GM0Y4KiZGMUYyRjpGMkY8IiIhLCYtRk42JEYzRjtGMiomRjFGMkY+RjJGMiwoLUZONiRGM0ZFRkktRk42JEY/RjtGMiomRjFGMkY3RjJGODcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV28zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI3gxRidGL0YyRlotRiw2JlEjeTNGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiM2Ji1GLDYlUSN4MkYnRi9GMkZaRl1vRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYmLUYsNiVRI3g0RidGL0YyRlotRiw2JlEjeTJGJ0YvRmBvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGXnBGYHAtRiM2Ji1GLDYlUSN4NkYnRi9GMkZaLUYsNiZRI3k0RidGL0Zgb0YyRjlGOUZjby1GIzYnRltwLUYjNiZGY3BGWkZecUY5RmFxLUYjNiZGZnFGWi1GLDYmUSN5MUYnRi9GYG9GMkY5RjlGY28tRiM2JUZbcC1GIzYoLUZXNiRRIjJGJ0Y5RlpGW3FGWkZdb0Y5RjlGY28tRiM2Ji1GIzYmRmNwRlpGaXFGOUZmcC1GIzYmRltxRlpGYnJGOUY5RmNvLUYjNiVGW3AtRiM2KEZpckZaRmZxRlpGXW9GOUY5RmNvLUYjNilGW3AtRiM2JkZpckZaLUYjNiZGYnJGWkZdb0Y5RjlGZnAtRiM2JkZecUZaRmlxRjlGZnAtRiM2JkZqbkZaRmNwRjlGOUZjby1GIzYnRltwLUYjNiZGXnFGWkZdb0Y5RmZwLUYjNiZGam5GWkZmcUY5RjlGY28tRlc2JFEiMEYnRjlGY28tRiM2Ji1GIzYmRl1vRlpGaXFGOUZmcC1GIzYmRmpuRlpGW3FGOUY5L0Zhb1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXbzNHRig3LCwkKiZJI3gxR0YoIiIiSSN5M0dGKEYyIiIkLCgqJkkjeDJHRihGMkYzRjIhIiIqJkkjeDRHRihGMkkjeTJHRihGMkY4KiZJI3g2R0YoRjJJI3k0R0YoRjJGMiwmKiZGN0YyRjtGMkY4KiZGPUYySSN5MUdGKEYyRjIsJComRjpGMkYzRjIhIiMsJiomRjdGMkY+RjJGMiomRjpGMkZCRjJGOCwkKiZGPUYyRjNGMkZFLCgtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRGQkYzRkUtRk02JEY7Rj5GOComRjFGMkY3RjJGOCwmLUZNNiRGO0YzRjgqJkYxRjJGPUYyRjgiIiEsJi1GTTYkRjNGPkYyKiZGMUYyRjpGMkY4NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkV280RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRI3gxRidGL0YyRlotRiw2JlEjeTRGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRiM2KS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiM2Ji1GLDYlUSN4MkYnRi9GMkZaRl1vRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYmLUYsNiVRI3g0RidGL0YyRlotRiw2JlEjeTFGJ0YvRmBvRjJGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGXnBGYHAtRiM2KC1GVzYkUSIyRidGOUZaLUYsNiVRI3g1RidGL0YyRlotRiw2JlEjeTNGJ0YvRmBvRjJGOUY5RmNvLUYjNidGW3AtRiM2JkZjcEZaRl5xRjlGYXEtRiM2KEZmcUZaRmlxRlotRiw2JlEjeTJGJ0YvRmBvRjJGOUY5RmNvLUYjNiVGW3AtRiM2KEZmcUZaRltxRlpGXW9GOUY5RmNvLUYjNiVGW3AtRiM2KEZmcUZaRmlxRlpGXW9GOUY5RmNvLUYjNiYtRiM2KEZmcUZaRmNwRlpGXHJGOUZmcC1GIzYoRmZxRlpGW3FGWkZlckY5RjlGY28tRiM2J0ZbcC1GIzYmRl5xRlpGXW9GOUZhcS1GIzYoRmZxRlpGam5GWkZpcUY5RjlGY28tRiM2KUZbcC1GIzYmRmZxRlotRiM2JkZlckZaRl1vRjlGOUZmcC1GIzYmRl5xRlpGXHJGOUZhcS1GIzYmRmpuRlpGY3BGOUY5RmNvLUYjNidGW3AtRiM2JkZcckZaRl1vRjlGYXEtRiM2JkZqbkZaRltxRjlGOUZjby1GVzYkUSIwRidGOS9GYW9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRXbzRHRig3LCwkKiZJI3gxR0YoIiIiSSN5NEdGKEYyIiIkLCgqJkkjeDJHRihGMkYzRjIhIiIqJkkjeDRHRihGMkkjeTFHRihGMkY4KiZJI3g1R0YoRjJJI3kzR0YoRjIiIiMsJiomRjdGMkY7RjJGOComRj1GMkkjeTJHRihGMkY/LCQqJkY6RjJGM0YyISIjLCQqJkY9RjJGM0YyRkYsJiomRjdGMkY+RjJGPyomRjpGMkZDRjJGRiwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkRjtGM0Y4KiZGMUYyRj1GMkY/LCgtRk42JEZDRjNGRi1GTjYkRjtGPkY4KiZGMUYyRjdGMkYyLCYtRk42JEY+RjNGOComRjFGMkY6RjJGMiIiITcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI2RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEjV2VGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmLUYjNiUtRlE2JVEkdmFyRidGVEZWRmhwRk5GTkZfcUZicS1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGXHEtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZlcEZncC1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk4tRiw2LVEiO0YnRk5GN0ZmckY8Rj5GQEZCRkRGRkZncC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRksvJStleGVjdXRhYmxlR0Y5Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI2RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEjV2VGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmLUYjNiUtRlE2JVEkdmFyRidGVEZWRmhwRk5GTkZfcUZicS1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGXHEtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZlcEZncC1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk4tRiw2LVEiO0YnRk5GN0ZmckY8Rj5GQEZCRkRGRkZncC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRksvJStleGVjdXRhYmxlR0Y5Rk4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjJGJy9GOFEnbm9ybWFsRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1JJW1zdWJHRiQ2JS1GMTYlUSJERicvRjVGSUY+RjAvJS9zdWJzY3JpcHRzaGlmdEdGQkY+LUZENi1RJyZwbHVzO0YnRj5GR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZiby1GIzYmLUZmbjYlRmhuLUYxNiVRI3gyRidGNEY3RlxvRkMtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYxNiZRI3kxRidGNC8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjdGQy1GMTYmUSN5M0YnRjRGZXBGN0Y+LUZENi1RKCZtaW51cztGJ0Y+RkdGSkZMRk5GUEZSRlRGYW9GY28tRiM2Ji1GMTYmUSN5MkYnRjRGZXBGN0ZDLUYxNiZRI3k0RidGNEZlcEY3Rj5GPkY+Rj5GXm8tRiM2Ji1GZm42JUZobi1GMTYlUSN4M0YnRjRGN0Zcb0ZDLUYjNiZGYnBGQ0ZgcUY+Rj5GW3EtRiM2KEY6RkMtRmZuNiVGaG4tRjE2JVEjeDRGJ0Y0RjdGXG9GQy1GIzYmRmhwRkNGY3FGPkY+RltxLUYjNiYtRmZuNiVGaG4tRjE2JVEjeDVGJ0Y0RjdGXG9GQy1GIzYmRmJwRkNGY3FGPkY+Rl5vLUYjNihGOkZDLUZmbjYlRmhuLUYxNiVRI3g2RidGNEY3RlxvRkMtRiM2JkZgcUZDRmhwRj5GPkZeby1GIzYoRjBGQy1GZm42JUZobkZicEZcb0ZDRmJwRj5GXm8tRiM2KEYwRkMtRmZuNiVGaG5GYHFGXG9GQ0ZgcUY+Rl5vLUYjNihGMEZDLUZmbjYlRmhuRmhwRlxvRkNGaHBGPkZeby1GIzYoRjBGQy1GZm42JUZobkZjcUZcb0ZDRmNxRj5GPg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomSSN4MUdGKCIiIyZJIkRHRiU2I0YuIiIiRjMqJiZGMTYjSSN4MkdGKEYzLCYtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRJI3kxR0YoSSN5M0dGKEYzLUY6NiRJI3kyR0YoSSN5NEdGKCEiIkYzRjMqJiZGMTYjSSN4M0dGKEYzLUY6NiRGQ0ZHRjNGMyomJkYxNiNJI3g0R0YoRjMtRjo2JEZERkhGMyEiIyomJkYxNiNJI3g1R0YoRjMtRjo2JEZDRkhGM0ZJKiYmRjE2I0kjeDZHRihGMy1GOjYkRkdGREYzRi8qKEYuRjMmRjE2I0ZDRjNGQ0YzRjMqKEYuRjMmRjE2I0ZHRjNGR0YzRjMqKEYuRjMmRjE2I0ZERjNGREYzRjMqKEYuRjMmRjE2I0ZIRjNGSEYzRjNGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjNGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkRGJy8lJ2l0YWxpY0dGNEYvLUZWNiVRI3gxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNiYtRlY2JlEjeTFGJ0Zobi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRmpuRkwtRlY2JlEjeTJGJ0ZobkZkb0ZqbkYvRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqLUZJNiRRIjJGJ0YvRkwtRlY2JVEjeDNGJ0ZobkZqbkZMLUZWNiVRI3gyRidGaG5Gam5GTC1GUzYlRlVGZXBGXG9GL0Zqby1GIzYoRl9wRkwtSSVtc3VwR0YkNiVGYnBGX3AvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeb0ZMLUZTNiVGVUZicEZcb0YvRmpvLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GXXE2JUZlcEZfcEZfcS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRl9wRkwtRlY2JVEjeDZGJ0ZobkZqbkZMLUZWNiVRI3g1RidGaG5Gam5GL0YvRi9GTC1GUzYlRlUtRlY2JVEjeDRGJ0ZobkZqbkZcb0YvRmpvLUYjNipGX3BGTEZkckZMRmJwRkwtRlM2JUZVRmRyRlxvRi9Gam8tRiM2KkZfcEZMRmJwRkxGYXJGTC1GUzYlRlVGYXJGXG9GL0Zqby1GIzYqRl9wRkxGYnBGTC1GUzYlRlVGYW9GXG9GTEZhb0YvRmpvLUYjNipGX3BGTEZicEZMLUZTNiVGVUZnb0Zcb0ZMRmdvRi9Gam8tRiM2Ji1GUzYlRlUtRlY2JlEjeTNGJ0ZobkZkb0ZqbkZcb0ZMLUZmcTYkLUYjNiYtRiM2JkZlcEZMRmdvRi9GXHItRiM2JkZhckZMRmFvRi9GL0YvRi9Gam8tRiM2Ji1GUzYlRlUtRlY2JlEjeTRGJ0ZobkZkb0ZqbkZcb0ZMLUZmcTYkLUYjNiYtRiM2JkZlcEZMRmFvRi9GXHItRiM2KEZfcEZMRmRyRkxGZ29GL0YvRi9GL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomJkkiREdGJTYjSSN4MUdGKCIiIi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3kyR0YoRjIhIiQqKEkjeDNHRihGMkkjeDJHRihGMiZGLzYjRkJGMiIiIyomRkFGRSZGLzYjRkFGMkZFKiYsJiokRkJGRUYyKiZJI3g1R0YoRjJJI3g2R0YoRjIhIiNGMiZGLzYjSSN4NEdGKEYyRjIqKEZNRjJGQUYyJkYvNiNGTUYyRkUqKEZBRjJGTkYyJkYvNiNGTkYyRkUqKEZBRjImRi82I0Y9RjJGPUYyRkUqKEZBRjImRi82I0Y+RjJGPkYyRkUqJiZGLzYjSSN5M0dGKEYyLCYqJkZCRjJGPkYyRjIqJkZORjJGPUYyISIiRjJGMiomJkYvNiNJI3k0R0YoRjIsJiomRkJGMkY9RjJGMiomRk1GMkY+RjJGT0YyRjJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNigtSSNtbkdGJDYkUSI2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkRGJy8lJ2l0YWxpY0dGOkYxLUZQNiVRI3gxRicvRlRRJXRydWVGJy9GMlEnaXRhbGljRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUYjNiYtRlA2JlEjeTNGJ0ZYLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGWkY0LUZQNiZRI3k0RidGWEZeb0ZaRjFGMS1GNTYtUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGaG8tRiM2Ki1GLjYkUSIyRidGMUY0LUZQNiVRI3g0RidGWEZaRjQtRlA2JVEjeDJGJ0ZYRlpGNC1GTTYlRk9GYnBGZm5GMUZkby1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3VwR0YkNiVGYnBGXHAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zobi1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRmdvRmlvLUYjNihGXHBGNC1GUDYlUSN4NkYnRlhGWkY0LUZQNiVRI3g1RidGWEZaRjFGMUYxRjQtRk02JUZPLUZQNiVRI3gzRidGWEZaRmZuRjFGZG8tRiM2KEZccEY0LUZfcTYlRl9wRlxwRmFxRjQtRk02JUZPRl9wRmZuRjFGZG8tRiM2KkZccEY0RltyRjRGX3BGNC1GTTYlRk9GW3JGZm5GMUZkby1GIzYqRlxwRjRGX3BGNEZocUY0LUZNNiVGT0ZocUZmbkYxRmRvLUYjNiYtRk02JUZPLUZQNiZRI3kxRidGWEZeb0ZaRmZuRjQtRmpwNiQtRiM2Ji1GIzYoRlxwRjRGYnBGNEZhb0YxRmRvLUYjNigtRi42JFEiNEYnRjFGNEZbckY0RltvRjFGMUYxRjFGZG8tRiM2Ji1GTTYlRk8tRlA2JlEjeTJGJ0ZYRl5vRlpGZm5GNC1GanA2JC1GIzYmLUYjNihGXHBGNEZicEY0RltvRjFGZG8tRiM2KEZccEY0RmhxRjRGYW9GMUYxRjFGMUZkby1GIzYqRlxwRjRGX3BGNC1GTTYlRk9GW29GZm5GNEZbb0YxRmRvLUYjNipGXHBGNEZfcEY0LUZNNiVGT0Zhb0ZmbkY0RmFvRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomJkkiREdGJTYjSSN4MUdGKCIiIi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTNHRihJI3k0R0YoRjIiIicqKEkjeDRHRihGMkkjeDJHRihGMiZGLzYjRkJGMiIiIyomLCYqJEZCRkVGMiomSSN4NUdGKEYySSN4NkdGKEYyISIjRjImRi82I0kjeDNHRihGMkYyKiZGQUZFJkYvNiNGQUYyRkUqKEZKRjJGQUYyJkYvNiNGSkYyRkUqKEZBRjJGS0YyJkYvNiNGS0YyRkUqJiZGLzYjSSN5MUdGKEYyLCYqJkZCRjJGPkYyRkUqJkZKRjJGPUYyIiIlRjJGMiomJkYvNiNJI3kyR0YoRjIsJiomRkJGMkY9RjJGRSomRktGMkY+RjJGRUYyRjIqKEZBRjImRi82I0Y9RjJGPUYyRkUqKEZBRjImRi82I0Y+RjJGPkYyRkVGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJERicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYlUSN4MUYnL0Y1USV0cnVlRicvRjhRJ2l0YWxpY0YnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlgtSShtZmVuY2VkR0YkNiQtRiM2Jy1GRTYtUSomdW1pbnVzMDtGJ0Y3RkhGSkZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXm8tRiM2Ji1JI21uR0YkNiRRIjNGJ0Y3RkQtRiM2Ji1GMTYmUSN5MUYnRj0vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y/RkQtRjE2JlEjeTNGJ0Y9RltwRj9GN0Y3LUZFNi1RJyZwbHVzO0YnRjdGSEZKRkxGTkZQRlJGVEZdb0Zfby1GIzYmRmJvRkQtRiM2Ji1GMTYmUSN5MkYnRj1GW3BGP0ZELUYxNiZRI3k0RidGPUZbcEY/RjdGN0Y3RjdGN0ZhcC1GIzYmLUZmbjYkLUYjNigtSSVtc3VwR0YkNiUtRjE2JVEjeDJGJ0Y9Rj8tRmNvNiRRIjJGJ0Y3LyUxc3VwZXJzY3JpcHRzaGlmdEdGQ0ZhcC1GIzYoRmpxRkQtRjE2JVEjeDNGJ0Y9Rj9GRC1GMTYlUSN4NEYnRj1GP0Y3RmFwLUYjNihGanFGRC1GMTYlUSN4NkYnRj1GP0ZELUYxNiVRI3g1RidGPUY/RjdGN0Y3RkQtRi42JUYwRmdxRkFGN0ZhcC1GIzYqRmpxRkRGYXJGREZncUZELUYuNiVGMEZhckZBRjdGYXAtRiM2KkZqcUZERmRyRkRGZ3FGRC1GLjYlRjBGZHJGQUY3RmFwLUYjNipGanFGREZncUZERlxzRkQtRi42JUYwRlxzRkFGN0ZhcC1GIzYqRmpxRkRGaXJGREZncUZELUYuNiVGMEZpckZBRjdGYXAtRiM2Ji1GLjYlRjBGaG9GQUZELUZmbjYkLUYjNigtRiM2JkZncUZERmhvRjdGYXAtRiM2KEZqcUZERmFyRkRGW3FGN0ZhcC1GIzYoRmpxRkRGXHNGREZocEY3RjdGN0Y3RmFwLUYjNiYtRi42JUYwRmhwRkFGRC1GZm42JC1GIzYoLUYjNiZGZ3FGREZocEY3RmFwLUYjNihGanFGREZhckZERl5wRjdGYXAtRiM2JkZpckZERmhvRjdGN0Y3RjdGYXAtRiM2Ji1GLjYlRjBGXnBGQUZELUZmbjYkLUYjNigtRiM2JkZncUZERl5wRjdGYXAtRiM2JkZkckZERmhwRjctRkU2LVEoJm1pbnVzO0YnRjdGSEZKRkxGTkZQRlJGVEZdb0Zfby1GIzYmRmlyRkRGW3FGN0Y3RjdGN0ZhcC1GIzYmLUYuNiVGMEZbcUZBRkQtRmZuNiQtRiM2KC1GIzYmRmdxRkRGW3FGN0ZhcC1GIzYmRmRyRkRGaG9GN0Zpdi1GIzYoRmpxRkRGXHNGREZecEY3RjdGN0Y3Rjc=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomJkkiREdGJTYjSSN4MUdGKCIiIiwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRighIiQtRjU2JEkjeTJHRihJI3k0R0YoIiIkRjJGMiomLCgqJEkjeDJHRigiIiNGMiomSSN4M0dGKEYySSN4NEdGKEYyRkoqJkkjeDVHRihGMkkjeDZHRihGMkZKRjImRi82I0ZJRjJGMiooRkxGMkZJRjImRi82I0ZMRjJGSiooRk1GMkZJRjImRi82I0ZNRjJGSiooRklGMkZPRjImRi82I0ZPRjJGSiooRlBGMkZJRjImRi82I0ZQRjJGSiomJkYvNiNGPkYyLCgqJkZJRjJGPkYyRjIqJkZMRjJGREYyRkoqJkZPRjJGQ0YyRkpGMkYyKiYmRi82I0ZDRjIsKComRklGMkZDRjJGMiomRkxGMkY/RjJGSiomRlBGMkY+RjJGMkYyRjIqJiZGLzYjRj9GMiwoKiZGSUYyRj9GMkYyKiZGTUYyRkNGMkYyKiZGUEYyRkRGMiEiIkYyRjIqJiZGLzYjRkRGMiwoKiZGSUYyRkRGMkYyKiZGTUYyRj5GMkYyKiZGT0YyRj9GMiEiI0YyRjJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjNGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkRGJy8lJ2l0YWxpY0dGNEYvLUZWNiVRI3gxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNiYtRlY2JlEjeTFGJ0Zobi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRmpuRkwtRlY2JlEjeTRGJ0ZobkZkb0ZqbkYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ki1GSTYkUSIyRidGL0ZMLUZWNiVRI3gyRidGaG5Gam5GTC1GVjYlUSN4NUYnRmhuRmpuRkwtRlM2JUZVRmJwRlxvRi9Gam8tRiM2KkZfcEZMRmVwRkwtRlY2JVEjeDNGJ0ZobkZqbkZMLUZTNiVGVUZccUZcb0YvRmpvLUYjNipGX3BGTEZlcEZMLUZWNiVRI3g0RidGaG5Gam5GTC1GUzYlRlVGY3FGXG9GL0Zqby1GIzYoRl9wRkwtSSVtc3VwR0YkNiVGZXBGX3AvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeb0ZMLUZTNiVGVUZlcEZcb0YvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRltyNiVGYnBGX3BGXXJGYXItRiM2KEZfcEZMRlxxRkxGY3FGL0YvRi9GTC1GUzYlRlUtRlY2JVEjeDZGJ0ZobkZqbkZcb0YvRmpvLUYjNipGX3BGTEZlcEZMLUZTNiVGVUZhb0Zcb0ZMRmFvRi9GYXItRiM2Ji1GUzYlRlUtRlY2JlEjeTJGJ0ZobkZkb0ZqbkZcb0ZMLUZncjYkLUYjNidGKy1GIzYmRmJwRkxGYW9GL0Zhci1GIzYoRl9wRkxGXHFGTEZnb0YvRi9GL0YvRmFyLUYjNiYtRlM2JUZVLUZWNiZRI3kzRidGaG5GZG9Gam5GXG9GTC1GZ3I2JC1GIzYmLUYjNiZGYnBGTEZnb0YvRmpvLUYjNiZGY3FGTEZhb0YvRi9GL0YvRmpvLUYjNipGX3BGTEZlcEZMLUZTNiVGVUZnb0Zcb0ZMRmdvRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomJkkiREdGJTYjSSN4MUdGKCIiIi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3k0R0YoRjIhIiQqKEkjeDJHRihGMkkjeDVHRihGMiZGLzYjRkFGMiEiIyooRkJGMkkjeDNHRihGMiZGLzYjRkdGMkZFKihGQkYySSN4NEdGKEYyJkYvNiNGS0YyRkUqJkZCIiIjJkYvNiNGQkYyRkUqJiwmKiRGQUZPISIiKiZGR0YyRktGMkZPRjImRi82I0kjeDZHRihGMkYyKihGQkYyJkYvNiNGPUYyRj1GMkZFKiYmRi82I0kjeTJHRihGMiwmKiZGQUYyRj1GMkZVKiZGR0YyRj5GMkZPRjJGMiomJkYvNiNJI3kzR0YoRjIsJiomRkFGMkY+RjJGMiomRktGMkY9RjJGVUYyRjIqKEZCRjImRi82I0Y+RjJGPkYyRkVGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjZGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkRGJy8lJ2l0YWxpY0dGNEYvLUZWNiVRI3gxRicvRlpRJXRydWVGJy9GMFEnaXRhbGljRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNiYtRlY2JlEjeTJGJ0Zobi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRmpuRkwtRlY2JlEjeTNGJ0ZobkZkb0ZqbkYvRi8tRiw2LVEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqLUZJNiRRIjJGJ0YvRkwtRlY2JVEjeDZGJ0ZobkZqbkZMLUZWNiVRI3gyRidGaG5Gam5GTC1GUzYlRlVGZXBGXG9GL0Zqby1GIzYqRl9wRkwtRlY2JVEjeDNGJ0ZobkZqbkZMRmJwRkwtRlM2JUZVRlxxRlxvRi9Gam8tRiM2KkZfcEZMLUZWNiVRI3g0RidGaG5Gam5GTEZicEZMLUZTNiVGVUZjcUZcb0YvRmpvLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdXBHRiQ2JUZlcEZfcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGX3BGTEZccUZMRmNxRi9GL0YvRkwtRlM2JUZVLUZWNiVRI3g1RidGaG5Gam5GXG9GL0Zqby1GIzYoRl9wRkwtRmByNiVGYnBGX3BGYnJGTC1GUzYlRlVGYnBGXG9GL0Zqby1GIzYmLUZTNiVGVS1GVjYmUSN5MUYnRmhuRmRvRmpuRlxvRkwtRltyNiQtRiM2Ji1GIzYoRl9wRkxGZXBGTEZhb0YvRmRyLUYjNigtRkk2JFEiNEYnRi9GTEZccUZMRmdvRi9GL0YvRi9Gam8tRiM2KkZfcEZMRmJwRkwtRlM2JUZVRmFvRlxvRkxGYW9GL0Zqby1GIzYqRl9wRkxGYnBGTC1GUzYlRlVGZ29GXG9GTEZnb0YvRmpvLUYjNiYtRlM2JUZVLUZWNiZRI3k0RidGaG5GZG9Gam5GXG9GTC1GW3I2JC1GIzYnRistRiM2KEZfcEZMRmVwRkxGZ29GL0Zqby1GIzYoRl9wRkxGY3FGTEZhb0YvRi9GL0YvRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNiomJkkiREdGJTYjSSN4MUdGKCIiIi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3kzR0YoRjIhIicqKEkjeDZHRihGMkkjeDJHRihGMiZGLzYjRkJGMiIiIyooSSN4M0dGKEYyRkFGMiZGLzYjRkdGMkZFKihJI3g0R0YoRjJGQUYyJkYvNiNGS0YyRkUqJiwmKiRGQkZFRjIqJkZHRjJGS0YyISIjRjImRi82I0kjeDVHRihGMkYyKiZGQUZFJkYvNiNGQUYyRkUqJiZGLzYjSSN5MUdGKEYyLCYqJkZCRjJGPUYyRkUqJkZHRjJGPkYyISIlRjJGMiooRkFGMiZGLzYjRj1GMkY9RjJGRSooRkFGMiZGLzYjRj5GMkY+RjJGRSomJkYvNiNJI3k0R0YoRjIsJiomRkJGMkY+RjJGUiomRktGMkY9RjJGRUYyRjJGKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI0RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEjV29GJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmLUYjNiUtRlE2JVEkdmFyRidGVEZWRmhwRk5GTkZfcUZicS1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGXHEtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZlcEZncC1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk4tRiw2LVEiO0YnRk5GN0ZmckY8Rj5GQEZCRkRGRkZncC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRksvJStleGVjdXRhYmxlR0Y5Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImpGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI0RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSZwcmludEYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZRNiVRJGFkZEYnRlRGVi1GYG82JC1GIzYuLUZgbzYkLUYjNiYtRlE2JVEjV29GJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmZwRlBGTkZOLUZgbzYmLUYjNiQtRlE2JVEiaUYnRlRGVkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEnJnNkb3Q7RidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJERicvRlVGOUZOLUZgbzYmLUYjNiUtRlE2JVEkdmFyRidGVEZWRmhwRk5GTkZfcUZicS1GLDYtUSIsRidGTkY3L0Y7RjFGPEY+RkBGQkZERkYvRkpRLDAuMzMzMzMzM2VtRidGXHEtRiw2LVEiPUYnRk5GN0Y6RjxGPkZARkJGREZlcEZncC1GZm42JFEiMUYnRk4tRiw2LVEjLi5GJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRidGSS1GZm42JFEjMTBGJ0ZORk5GTkZORk4tRiw2LVEiO0YnRk5GN0ZmckY8Rj5GQEZCRkRGRkZncC1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRksvJStleGVjdXRhYmxlR0Y5Rk4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUYjNiotSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMUZMLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYmUSN5MUYnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmNvLUYjNiYtRlY2JUZYLUZNNiVRI3gyRidGUEZTRmZuRjQtSShtZmVuY2VkR0YkNiQtRiM2KS1GNTYtUSomdW1pbnVzMDtGJ0YxRjhGO0Y9Rj9GQUZDRkVGYm9GZG8tRiM2JkZpb0Y0RmluRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZib0Zkby1GIzYoLUYuNiRRIjJGJ0YxRjQtRk02JVEjeDNGJ0ZQRlNGNC1GTTYmUSN5NEYnRlBGXG9GU0YxRmZwLUYjNihGW3FGNC1GTTYlUSN4NUYnRlBGU0Y0LUZNNiZRI3kyRidGUEZcb0ZTRjFGMUYxRjFGZnAtRiM2KkZbcUY0Rl5xRjQtRlY2JUZYRl5xRmZuRjRGaW5GMUZfby1GIzYmLUZWNiVGWC1GTTYlUSN4NEYnRlBGU0ZmbkY0LUZdcDYkLUYjNidGYXAtRiM2KEZbcUY0RmlvRjRGYXFGMUZmcC1GIzYoLUYuNiRRIjRGJ0YxRjRGZnFGNC1GTTYmUSN5M0YnRlBGXG9GU0YxRjFGMUYxRmZwLUYjNipGW3FGNEZmcUY0LUZWNiVGWEZmcUZmbkY0RmluRjFGX28tRiM2Ji1GVjYlRlgtRk02JVEjeDZGJ0ZQRlNGZm5GNC1GXXA2JC1GIzYnRmFwLUYjNihGW3FGNEZpb0Y0RmlxRjFGX28tRiM2KEZfc0Y0Rl5xRjRGYnNGMUYxRjFGMUZfby1GIzYmLUZWNiVGWEZpcUZmbkY0LUZdcDYkLUYjNiYtRiM2JkZpbkY0RmlxRjFGX28tRiM2KEZbcUY0RkxGNEZecUYxRjFGMUYxRl9vLUYjNiYtRlY2JUZYRmJzRmZuRjQtRl1wNiQtRiM2KC1GIzYmRltxRjQtRiM2JkZpbkY0RmJzRjFGMUZfby1GIzYmRmlxRjRGYXFGMUZfby1GIzYmRkxGNEZpb0YxRjFGMUYxRl9vLUYjNiYtRlY2JUZYRmFxRmZuRjQtRl1wNiQtRiM2Ji1GIzYmRmluRjRGYXFGMUZmcC1GIzYoRltxRjRGTEY0RmZxRjFGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNCooSSN4MUdGKCIiIiZJIkRHRiU2I0YuRi9JI3kxR0YoRi8iIiQqJiZGMTYjSSN4MkdGKEYvLCgqJkY4Ri9GM0YvISIiKiZJI3gzR0YoRi9JI3k0R0YoRi8hIiMqJkkjeDVHRihGL0kjeTJHRihGL0Y/Ri9GLyooRj1GLyZGMTYjRj1GL0YzRi9GPyomJkYxNiNJI3g0R0YoRi8sJiomRjhGL0Y+Ri9GPyomRkFGL0kjeTNHRihGLyEiJUYvRi8qKEZBRi8mRjE2I0ZBRi9GM0YvRj8qJiZGMTYjSSN4NkdGKEYvLCYqJkY4Ri9GQkYvRj8qJkY9Ri9GTUYvIiIlRi9GLyomJkYxNiNGQkYvLCYtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRGM0ZCRi8qJkYuRi9GPUYvIiIjRi9GLyomJkYxNiNGTUYvLCgtRmluNiRGM0ZNRmNvLUZpbjYkRkJGPkYvKiZGLkYvRjhGL0YvRi9GLyomJkYxNiNGPkYvLCYtRmluNiRGM0Y+Ri8qJkYuRi9GQUYvRj9GL0YvRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUYjNiotSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMUZMLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYmUSN5MkYnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmNvLUYjNiYtRlY2JUZYLUZNNiVRI3gyRidGUEZTRmZuRjQtSShtZmVuY2VkR0YkNiQtRiM2KS1GNTYtUSomdW1pbnVzMDtGJ0YxRjhGO0Y9Rj9GQUZDRkVGYm9GZG8tRiM2JkZpb0Y0RmluRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZib0Zkby1GIzYoLUYuNiRRIjJGJ0YxRjQtRk02JVEjeDNGJ0ZQRlNGNC1GTTYmUSN5M0YnRlBGXG9GU0YxRmZwLUYjNiYtRk02JVEjeDZGJ0ZQRlNGNC1GTTYmUSN5MUYnRlBGXG9GU0YxRjFGMUYxRmZwLUYjNipGW3FGNEZecUY0LUZWNiVGWEZecUZmbkY0RmluRjFGX28tRiM2Ji1GVjYlRlgtRk02JVEjeDRGJ0ZQRlNGZm5GNC1GXXA2JC1GIzYnRmFwLUYjNihGW3FGNEZpb0Y0RmFxRjFGZnAtRiM2KEZbcUY0RmZxRjQtRk02JlEjeTRGJ0ZQRlxvRlNGMUYxRjFGMUZfby1GIzYmLUZWNiVGWC1GTTYlUSN4NUYnRlBGU0ZmbkY0LUZdcDYkLUYjNidGYXAtRiM2JkZpb0Y0RmlxRjFGX28tRiM2KEZbcUY0Rl5xRjRGX3NGMUYxRjFGMUZmcC1GIzYqRltxRjRGZnFGNC1GVjYlRlhGZnFGZm5GNEZpbkYxRl9vLUYjNiYtRlY2JUZYRmlxRmZuRjQtRl1wNiQtRiM2J0ZhcC1GIzYmRmlxRjRGaW5GMUZmcC1GIzYoRltxRjRGTEY0Rl5xRjFGMUYxRjFGX28tRiM2Ji1GVjYlRlhGYXFGZm5GNC1GXXA2JC1GIzYmLUYjNiZGaW5GNEZhcUYxRl9vLUYjNiZGTEY0RmZxRjFGMUYxRjFGX28tRiM2Ji1GVjYlRlhGX3NGZm5GNC1GXXA2JC1GIzYoLUYjNiZGW3FGNC1GIzYmRmluRjRGX3NGMUYxRl9vLUYjNiZGaXFGNEZhcUYxRmZwLUYjNiZGTEY0RmlvRjFGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNCooSSN4MUdGKCIiIiZJIkRHRiU2I0YuRi9JI3kyR0YoRi8iIiQqJiZGMTYjSSN4MkdGKEYvLCgqJkY4Ri9GM0YvISIiKiZJI3gzR0YoRi9JI3kzR0YoRi8hIiMqJkkjeDZHRihGL0kjeTFHRihGL0Y7Ri9GLyooRj1GLyZGMTYjRj1GL0YzRi9GPyomJkYxNiNJI3g0R0YoRi8sJiomRjhGL0Y+Ri9GPyomRkFGL0kjeTRHRihGL0Y/Ri9GLyomJkYxNiNJI3g1R0YoRi8sJiomRjhGL0ZCRi9GOyomRj1GL0ZNRi8iIiNGL0YvKihGQUYvJkYxNiNGQUYvRjNGL0Y/KiYmRjE2I0ZCRi8sJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEZCRjNGOyomRi5GL0Y9Ri9GP0YvRi8qJiZGMTYjRj5GLywmLUZobjYkRjNGPkYvKiZGLkYvRkFGL0YvRi9GLyomJkYxNiNGTUYvLCgtRmhuNiRGM0ZNRlUtRmhuNiRGQkY+Ri8qJkYuRi9GOEYvRjtGL0YvRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUYjNiotSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMUZMLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYmUSN5M0YnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmNvLUYjNiYtRlY2JUZYLUZNNiVRI3gyRidGUEZTRmZuRjQtSShtZmVuY2VkR0YkNiQtRiM2KS1GNTYtUSomdW1pbnVzMDtGJ0YxRjhGO0Y9Rj9GQUZDRkVGYm9GZG8tRiM2JkZpb0Y0RmluRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZib0Zkby1GIzYmLUZNNiVRI3g0RidGUEZTRjQtRk02JlEjeTJGJ0ZQRlxvRlNGMUZfby1GIzYmLUZNNiVRI3g2RidGUEZTRjQtRk02JlEjeTRGJ0ZQRlxvRlNGMUYxRjFGMUZfby1GIzYmLUZWNiVGWC1GTTYlUSN4M0YnRlBGU0ZmbkY0LUZdcDYkLUYjNidGYXAtRiM2JkZpb0Y0Rl5xRjFGX28tRiM2JkZjcUY0LUZNNiZRI3kxRidGUEZcb0ZTRjFGMUYxRjFGZnAtRiM2Ki1GLjYkUSIyRidGMUY0RltxRjQtRlY2JUZYRltxRmZuRjRGaW5GMUZfby1GIzYmLUZWNiVGWC1GTTYlUSN4NUYnRlBGU0ZmbkY0LUZdcDYkLUYjNiYtRiM2JkZpb0Y0RmZxRjFGZnAtRiM2JkZbcUY0RmhyRjFGMUYxRjFGZnAtRiM2KkZdc0Y0RmNxRjQtRlY2JUZYRmNxRmZuRjRGaW5GMUZfby1GIzYmLUZWNiVGWEZockZmbkY0LUZdcDYkLUYjNilGYXAtRiM2JkZdc0Y0LUYjNiZGaHJGNEZpbkYxRjFGZnAtRiM2JkZecUY0RmZxRjFGZnAtRiM2JkZMRjRGaW9GMUYxRjFGMUZfby1GIzYmLUZWNiVGWEZecUZmbkY0LUZdcDYkLUYjNidGYXAtRiM2JkZecUY0RmluRjFGZnAtRiM2JkZMRjRGY3FGMUYxRjFGMUZfby1GIzYmLUZWNiVGWEZmcUZmbkY0LUZdcDYkLUYjNiYtRiM2JkZpbkY0RmZxRjFGZnAtRiM2JkZMRjRGW3FGMUYxRjFGMUYx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNCooSSN4MUdGKCIiIiZJIkRHRiU2I0YuRi9JI3kzR0YoRi8iIiQqJiZGMTYjSSN4MkdGKEYvLCgqJkY4Ri9GM0YvISIiKiZJI3g0R0YoRi9JI3kyR0YoRi9GOyomSSN4NkdGKEYvSSN5NEdGKEYvRi9GL0YvKiYmRjE2I0kjeDNHRihGLywmKiZGOEYvRj5GL0Y7KiZGQEYvSSN5MUdGKEYvRi9GL0YvKihGPUYvJkYxNiNGPUYvRjNGLyEiIyomJkYxNiNJI3g1R0YoRi8sJiomRjhGL0ZBRi9GLyomRj1GL0ZJRi9GO0YvRi8qKEZARi8mRjE2I0ZARi9GM0YvRk0qJiZGMTYjRklGLywoLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkRklGM0ZNLUZnbjYkRj5GQUY7KiZGLkYvRjhGL0Y7Ri9GLyomJkYxNiNGPkYvLCYtRmduNiRGPkYzRjsqJkYuRi9GQEYvRjtGL0YvKiYmRjE2I0ZBRi8sJi1GZ242JEYzRkFGLyomRi5GL0Y9Ri9GO0YvRi9GKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUYjNiotSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjQtSSVtc3ViR0YkNiUtRk02JVEiREYnL0ZRRjpGMUZMLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYmUSN5NEYnRlAvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0ZTRjEtRjU2LVEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmNvLUYjNiYtRlY2JUZYLUZNNiVRI3gyRidGUEZTRmZuRjQtSShtZmVuY2VkR0YkNiQtRiM2KS1GNTYtUSomdW1pbnVzMDtGJ0YxRjhGO0Y9Rj9GQUZDRkVGYm9GZG8tRiM2JkZpb0Y0RmluRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZib0Zkby1GIzYmLUZNNiVRI3g0RidGUEZTRjQtRk02JlEjeTFGJ0ZQRlxvRlNGMUZfby1GIzYoLUYuNiRRIjJGJ0YxRjQtRk02JVEjeDVGJ0ZQRlNGNC1GTTYmUSN5M0YnRlBGXG9GU0YxRjFGMUYxRl9vLUYjNiYtRlY2JUZYLUZNNiVRI3gzRidGUEZTRmZuRjQtRl1wNiQtRiM2J0ZhcC1GIzYmRmlvRjRGXnFGMUZfby1GIzYoRmNxRjRGZnFGNC1GTTYmUSN5MkYnRlBGXG9GU0YxRjFGMUYxRmZwLUYjNipGY3FGNEZbcUY0LUZWNiVGWEZbcUZmbkY0RmluRjFGZnAtRiM2KkZjcUY0RmZxRjQtRlY2JUZYRmZxRmZuRjRGaW5GMUZfby1GIzYmLUZWNiVGWC1GTTYlUSN4NkYnRlBGU0ZmbkY0LUZdcDYkLUYjNiYtRiM2KEZjcUY0RmlvRjRGaXFGMUZmcC1GIzYoRmNxRjRGW3FGNEZbc0YxRjFGMUYxRl9vLUYjNiYtRlY2JUZYRl5xRmZuRjQtRl1wNiQtRiM2J0ZhcC1GIzYmRl5xRjRGaW5GMUZfby1GIzYoRmNxRjRGTEY0RmZxRjFGMUYxRjFGX28tRiM2Ji1GVjYlRlhGW3NGZm5GNC1GXXA2JC1GIzYpRmFwLUYjNiZGY3FGNC1GIzYmRltzRjRGaW5GMUYxRmZwLUYjNiZGXnFGNEZpcUYxRl9vLUYjNiZGTEY0RmlvRjFGMUYxRjFGX28tRiM2Ji1GVjYlRlhGaXFGZm5GNC1GXXA2JC1GIzYnRmFwLUYjNiZGaXFGNEZpbkYxRl9vLUYjNiZGTEY0RltxRjFGMUYxRjFGMQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsNCooSSN4MUdGKCIiIiZJIkRHRiU2I0YuRi9JI3k0R0YoRi8iIiQqJiZGMTYjSSN4MkdGKEYvLCgqJkY4Ri9GM0YvISIiKiZJI3g0R0YoRi9JI3kxR0YoRi9GOyomSSN4NUdGKEYvSSN5M0dGKEYvIiIjRi9GLyomJkYxNiNJI3gzR0YoRi8sJiomRjhGL0Y+Ri9GOyomRkBGL0kjeTJHRihGL0ZCRi9GLyooRj1GLyZGMTYjRj1GL0YzRi8hIiMqKEZARi8mRjE2I0ZARi9GM0YvRk4qJiZGMTYjSSN4NkdGKEYvLCYqJkY4Ri9GQUYvRkIqJkY9Ri9GSkYvRk5GL0YvKiYmRjE2I0Y+Ri8sJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEY+RjNGOyomRi5GL0ZARi9GQkYvRi8qJiZGMTYjRkpGLywoLUZobjYkRkpGM0ZOLUZobjYkRj5GQUY7KiZGLkYvRjhGL0YvRi9GLyomJkYxNiNGQUYvLCYtRmhuNiRGQUYzRjsqJkYuRi9GPUYvRi9GL0YvRis=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L828" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Finally we check if there are commuting vector fields with g[0]</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L818" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMi9GM1Enbm9ybWFsRidGPS1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZlbi8lK2V4ZWN1dGFibGVHRkVGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMi9GM1Enbm9ybWFsRidGPS1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZlbi8lK2V4ZWN1dGFibGVHRkVGPQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L819" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkc3BsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEic0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYpRlRGV0Zpbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RlxvRjlGOUZXLUYsNiVRJWRpZmZGJ0YvRjJGT0Zcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3BseUYnRi9GMkY1RlRGXm8tRiw2JVEoRmxhdHRlbkYnRi9GMi1GUDYkLUYjNiZGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNidGVEZXLUYsNiVRI3kxRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kyRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kzRidGL0YyRlxvRjlGOUZXLUYsNiVRI3k0RidGL0YyRlxvRjlGOUZcb0Y5RjlGXXEtRiw2JVEkQ2ZmRidGL0YyRjVGVEZeby1GUDYmLUYjNiYtRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYmRmBxLUZQNiQtRiM2JUZURlxvRjlGOUZcb0Y5RjlGXG9GOUY5L0ZocFEifGZyRicvRltxUSJ8aHJGJ0ZdcUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEkc3BsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEic0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYpRlRGV0Zpbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RlxvRjlGOUZXLUYsNiVRJWRpZmZGJ0YvRjJGT0Zcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3BseUYnRi9GMkY1RlRGXm8tRiw2JVEoRmxhdHRlbkYnRi9GMi1GUDYkLUYjNiZGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNidGVEZXLUYsNiVRI3kxRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kyRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kzRidGL0YyRlxvRjlGOUZXLUYsNiVRI3k0RidGL0YyRlxvRjlGOUZcb0Y5RjlGXXEtRiw2JVEkQ2ZmRidGL0YyRjVGVEZeby1GUDYmLUYjNiYtRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYmRmBxLUZQNiQtRiM2JUZURlxvRjlGOUZcb0Y5RjlGXG9GOUY5L0ZocFEifGZyRicvRltxUSJ8aHJGJ0ZdcUZcb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L808" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjWmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJmRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJBRidGL0YyLUZmbjYkLUYjNiUtRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2KEZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSR2YXJGJ0YvRjItRmZuNiZGX29GOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zkb0Y5RjlGYHBGYW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZXLUZlcTYkUSI2RidGOUZkb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbci9GTkZcckZYLUZmbjYkLUYjNi4tRiw2JVEiQkYnRi9GMi1GZm42JC1GIzYkRmFvRjlGOUZmb0Zpby1GZm42JC1GIzYnRk9GYHBGZnAtRmZuNiYtRiM2JkZhb0ZgckZdckY5RjlGW3FGXnFGOUY5RmBwRmFvRmFxRmRxRmhxLUZlcTYkUSI0RidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGVi8lJmRlcHRoR0ZidC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNab0YnRi9GMkY1Rk9GUkZYLUZmbjYkLUYjNi5GaHJGW3NGZm9GaW8tRmZuNiQtRiM2J0ZPRmBwRmZwLUZmbjYmRl1zRjlGW3FGXnFGOUY5RmBwRmFvRmFxRmRxRmhxRl1yRjlGOUZgckZYLUZmbjYkLUYjNi5Gam5GW3NGZm9GaW9GX3NGYHBGYW9GYXFGZHFGaHFGZ3NGOUY5RmpzRmRvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjWmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJmRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJBRidGL0YyLUZmbjYkLUYjNiUtRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2KEZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSR2YXJGJ0YvRjItRmZuNiZGX29GOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zkb0Y5RjlGYHBGYW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZXLUZlcTYkUSI2RidGOUZkb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbci9GTkZcckZYLUZmbjYkLUYjNi4tRiw2JVEiQkYnRi9GMi1GZm42JC1GIzYkRmFvRjlGOUZmb0Zpby1GZm42JC1GIzYnRk9GYHBGZnAtRmZuNiYtRiM2JkZhb0ZgckZdckY5RjlGW3FGXnFGOUY5RmBwRmFvRmFxRmRxRmhxLUZlcTYkUSI0RidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGVi8lJmRlcHRoR0ZidC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNab0YnRi9GMkY1Rk9GUkZYLUZmbjYkLUYjNi5GaHJGW3NGZm9GaW8tRmZuNiQtRiM2J0ZPRmBwRmZwLUZmbjYmRl1zRjlGW3FGXnFGOUY5RmBwRmFvRmFxRmRxRmhxRl1yRjlGOUZgckZYLUZmbjYkLUYjNi5Gam5GW3NGZm9GaW9GX3NGYHBGYW9GYXFGZHFGaHFGZ3NGOUY5RmpzRmRvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L816" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElcHNsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKHBkc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJENmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEjWmVGJ0YvRjItRlM2JC1GIzYlLUZTNiQtRiM2Ji1GLDYlUSJVRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiakYnRi9GMkY5RjktRlM2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUzYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyRmVwLUZTNiQtRiM2JUZecEZicUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlyL0ZORmdzLUZedDYkUSMxMkYnRjlGYHNGOUY5RmJzRl1yRmpzRl10RmF0LUZedDYkUSMxMEYnRjlGYHNGOUY5RmJzRmVuLUZTNiQtRiM2LEZlbi1GUzYkLUYjNitGYG8tRlM2JC1GIzYlRmdvLUZTNiQtRiM2KEZecC1GUzYkLUYjNiUtRlM2JC1GIzYmLUYsNiVRIlZGJ0YvRjJGXHFGX3FGOUY5RmJxRjlGOUZmckZfdkZcc0Y5RjlGOUY5RmJzRl9xRmpzRl10RmF0LUZedDYkUSI4RidGOUY5RjlGYnNGXXJGanNGXXRGYXRGaHRGYHNGOUY5RmBzRjlGOS9GYXJRInxmckYnL0ZkclEifGhyRidGYHNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBzRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElcHNsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKHBkc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJENmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEjWmVGJ0YvRjItRlM2JC1GIzYlLUZTNiQtRiM2Ji1GLDYlUSJVRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiakYnRi9GMkY5RjktRlM2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUzYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyRmVwLUZTNiQtRiM2JUZecEZicUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlyL0ZORmdzLUZedDYkUSMxMkYnRjlGYHNGOUY5RmJzRl1yRmpzRl10RmF0LUZedDYkUSMxMEYnRjlGYHNGOUY5RmJzRmVuLUZTNiQtRiM2LEZlbi1GUzYkLUYjNitGYG8tRlM2JC1GIzYlRmdvLUZTNiQtRiM2KEZecC1GUzYkLUYjNiUtRlM2JC1GIzYmLUYsNiVRIlZGJ0YvRjJGXHFGX3FGOUY5RmJxRjlGOUZmckZfdkZcc0Y5RjlGOUY5RmJzRl9xRmpzRl10RmF0LUZedDYkUSI4RidGOUY5RjlGYnNGXXJGanNGXXRGYXRGaHRGYHNGOUY5RmBzRjlGOS9GYXJRInxmckYnL0ZkclEifGhyRidGYHNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBzRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L815" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZXZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUYsNiVRI1plRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZWRllGWS1JI21vR0YkNi1RIixGJ0ZZLyUmZmVuY2VHRlgvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGUy1GXG82LVEiPUYnRllGX28vRmJvRlhGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjI3Nzc3NzhlbUYnL0ZhcEZocC1JI21uR0YkNiRRIjFGJ0ZZLUZcbzYtUSMuLkYnRllGX29GZnBGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjIyMjIyMjJlbUYnL0ZhcEZfcC1GW3E2JFEjMTBGJ0ZZRlZGWUZZRlZGWUZZRmVuRmhuRltvLUYsNiVRJXBzbGVGJ0YvRjJGVkZZRllGVkZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZXZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUYsNiVRI1plRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZWRllGWS1JI21vR0YkNi1RIixGJ0ZZLyUmZmVuY2VHRlgvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGUy1GXG82LVEiPUYnRllGX28vRmJvRlhGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjI3Nzc3NzhlbUYnL0ZhcEZocC1JI21uR0YkNiRRIjFGJ0ZZLUZcbzYtUSMuLkYnRllGX29GZnBGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjIyMjIyMjJlbUYnL0ZhcEZfcC1GW3E2JFEjMTBGJ0ZZRlZGWUZZRlZGWUZZRmVuRmhuRltvLUYsNiVRJXBzbGVGJ0YvRjJGVkZZRllGVkZZ</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtSSNtaUdGJDYlUSRfQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlEtRjE2JVEjeDFGJ0Y0RjdGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNRk8vRlNRLDAuMzMzMzMzM2VtRictRiw2JkYwRjotRjE2JVEjeDJGJ0Y0RjdGPkZXLUYsNiZGMEY6LUYxNiVRI3gzRidGNEY3Rj5GVy1GLDYmRjBGOi1GMTYlUSN4NEYnRjRGN0Y+RlctRiw2JkYwRjotRjE2JVEjeDVGJ0Y0RjdGPkZXLUYsNiZGMEY6LUYxNiVRI3g2RidGNEY3Rj5GVy1GLDYmRjBGOi1GMTYmUSN5MUYnRjQvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y3Rj5GVy1GLDYmRjBGOi1GMTYmUSN5MkYnRjRGZXBGN0Y+RlctRiw2JkYwRjotRjE2JlEjeTNGJ0Y0RmVwRjdGPkZXLUYsNiZGMEY6LUYxNiZRI3k0RidGNEZlcEY3Rj4vRmZwUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywqJkkkX0MxRzYiIiIiSSN4MUdGJUYmKiZGJEYmSSN4MkdGJUYmKiZGJEYmSSN4M0dGJUYmKiZGJEYmSSN4NEdGJUYmKiZGJEYmSSN4NUdGJUYmKiZGJEYmSSN4NkdGJUYmKiZGJEYmSSN5MUdGJUYmKiZGJEYmSSN5MkdGJUYmKiZGJEYmSSN5M0dGJUYmKiZGJEYmSSN5NEdGJUYm</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L822" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElcHNsb0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKHBkc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJENmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEjWm9GJ0YvRjItRlM2JC1GIzYlLUZTNiQtRiM2Ji1GLDYlUSJVRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiakYnRi9GMkY5RjktRlM2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUzYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyRmVwLUZTNiQtRiM2JUZecEZicUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlyL0ZORmdzLUZedDYkUSMxMkYnRjlGYHNGOUY5RmJzRl1yRmpzRl10RmF0LUZedDYkUSMxMEYnRjlGYHNGOUY5RmJzRmVuLUZTNiQtRiM2LEZlbi1GUzYkLUYjNitGYG8tRlM2JC1GIzYlRmdvLUZTNiQtRiM2KEZecC1GUzYkLUYjNiUtRlM2JC1GIzYmLUYsNiVRIlZGJ0YvRjJGXHFGX3FGOUY5RmJxRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlyRltzRl92RlxzRjlGOUY5RjlGYnNGX3FGanNGXXRGYXQtRl50NiRRIjhGJ0Y5RjlGOUZic0ZdckZqc0ZddEZhdEZodEZgc0Y5RjlGYHNGOUY5L0ZhclEifGZyRicvRmRyUSJ8aHJGJ0Zgc0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElcHNsb0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKHBkc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiktRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LEZlbi1GUzYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJENmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEjWm9GJ0YvRjItRlM2JC1GIzYlLUZTNiQtRiM2Ji1GLDYlUSJVRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiakYnRi9GMkY5RjktRlM2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GUzYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyRmVwLUZTNiQtRiM2JUZecEZicUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlyL0ZORmdzLUZedDYkUSMxMkYnRjlGYHNGOUY5RmJzRl1yRmpzRl10RmF0LUZedDYkUSMxMEYnRjlGYHNGOUY5RmJzRmVuLUZTNiQtRiM2LEZlbi1GUzYkLUYjNitGYG8tRlM2JC1GIzYlRmdvLUZTNiQtRiM2KEZecC1GUzYkLUYjNiUtRlM2JC1GIzYmLUYsNiVRIlZGJ0YvRjJGXHFGX3FGOUY5RmJxRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlyRltzRl92RlxzRjlGOUY5RjlGYnNGX3FGanNGXXRGYXQtRl50NiRRIjhGJ0Y5RjlGOUZic0ZdckZqc0ZddEZhdEZodEZgc0Y5RjlGYHNGOUY5L0ZhclEifGZyRicvRmRyUSJ8aHJGJ0Zgc0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHNGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L823" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZXZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUYsNiVRI1pvRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZWRllGWS1JI21vR0YkNi1RIixGJ0ZZLyUmZmVuY2VHRlgvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGUy1GXG82LVEiPUYnRllGX28vRmJvRlhGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjI3Nzc3NzhlbUYnL0ZhcEZocC1JI21uR0YkNiRRIjFGJ0ZZLUZcbzYtUSMuLkYnRllGX29GZnBGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjIyMjIyMjJlbUYnL0ZhcEZfcC1GW3E2JFEjMTBGJ0ZZRlZGWUZZRlZGWUZZRmVuRmhuRltvLUYsNiVRJXBzbG9GJ0YvRjJGVkZZRllGVkZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZXZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRjY2JC1GIzYsLUYsNiVRI1pvRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZWRllGWS1JI21vR0YkNi1RIixGJ0ZZLyUmZmVuY2VHRlgvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGUy1GXG82LVEiPUYnRllGX28vRmJvRlhGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjI3Nzc3NzhlbUYnL0ZhcEZocC1JI21uR0YkNiRRIjFGJ0ZZLUZcbzYtUSMuLkYnRllGX29GZnBGY29GZW9GZ29GaW9GW3AvRl5wUSwwLjIyMjIyMjJlbUYnL0ZhcEZfcC1GW3E2JFEjMTBGJ0ZZRlZGWUZZRlZGWUZZRmVuRmhuRltvLUYsNiVRJXBzbG9GJ0YvRjJGVkZZRllGVkZZ</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NywiIiFGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Surprisingly there are nothing except for the center Z(g[0]). This, in particular, means that one cannot define cosp(2|4)&lt;gl(6|4) via endomorphisms of the tangent bundle like projectors</Font></Text-field>
</Input>
</Group>
<Group labelreference="L821" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block></Presentation-Block>
</Worksheet>

==> anc/G3-LSA-oddcontact.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Metadata-table>
    <Metadata-category name="&lt;default&gt;"/>
    <Metadata-tag id="0" category="&lt;default&gt;" name="Document Properties">
        <Metadata-attribute name="Keywords" value="&lt;default&gt;"/>
        <Metadata-attribute name="Item List" value="true"/>
        <Metadata-attribute name="Title" value="&lt;default&gt;"/>
        <Metadata-attribute name="Author" value="&lt;default&gt;"/>
        <Metadata-attribute name="Subject" value="&lt;default&gt;"/>
    </Metadata-tag>
</Metadata-table>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L760" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In this worksheet we compute odd contact (1|7) realization of LSA G(3)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L666" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZlbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZlbkZB</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L600" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEpUERFVG9vbHNGJ0YvRjJGPUY9Rj8tRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GQDYtUSInRidGPUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjExMTExMTFlbUYnL0ZWRmByLUYsNiVGRUYvRjJGY3JGPUY9Rj9GXXEtRjY2JC1GIzYqRmRxLUZocTYjUSxKZXROb3RhdGlvbkYnRltyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3JGaHItRmhxNiNRLUpldE5vdGF0aW9uMkYnRmRxRl1wRj1GPUY/Rl1wRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsTGllQWxnZWJyYXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEpUERFVG9vbHNGJ0YvRjJGPUY9Rj8tRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GQDYtUSInRidGPUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjExMTExMTFlbUYnL0ZWRmByLUYsNiVGRUYvRjJGY3JGPUY9Rj9GXXEtRjY2JC1GIzYqRmRxLUZocTYjUSxKZXROb3RhdGlvbkYnRltyLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3JGaHItRmhxNiNRLUpldE5vdGF0aW9uMkYnRmRxRl1wRj1GPUY/Rl1wRj0=</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L603" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkc2VxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEieEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Znbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9vLUZmbzYkUSI3RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJUR2YXJGJ0YvRjJGNUZPLUZTNiQtRiM2LC1GLDYlUSREX3hGJ0YvRjJGWkZnbkZqbkZnbkZib0Zlb0Zpb0ZfcEY5RjlGZHAtRiw2JVElZHZhckYnRi9GMkY1Rk8tRlM2JC1GIzYsLUYsNiVRI2R4RidGL0YyRlpGZ25Gam5GZ25GYm9GZW9GaW9GX3BGOUY5RmRwRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkc2VxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEieEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Znbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9vLUZmbzYkUSI3RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJUR2YXJGJ0YvRjJGNUZPLUZTNiQtRiM2LC1GLDYlUSREX3hGJ0YvRjJGWkZnbkZqbkZnbkZib0Zlb0Zpb0ZfcEY5RjlGZHAtRiw2JVElZHZhckYnRi9GMkY1Rk8tRlM2JC1GIzYsLUYsNiVRI2R4RidGL0YyRlpGZ25Gam5GZ25GYm9GZW9GaW9GX3BGOUY5RmRwRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L601" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2JC1GLDYlUSR2YXJGJ0YvRjIvRjNRJ25vcm1hbEYnRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdGT0ZBRkEtRko2LVEiOkYnRkFGTS9GUUZPRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRmZvLUZKNi1RIn5GJ0ZBRk1GZG9GUkZURlZGWEZaRmZuL0ZqbkZobkZfb0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2JC1GLDYlUSR2YXJGJ0YvRjIvRjNRJ25vcm1hbEYnRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdGT0ZBRkEtRko2LVEiOkYnRkFGTS9GUUZPRlJGVEZWRlhGWi9GZ25RLDAuMjc3Nzc3OGVtRicvRmpuRmZvLUZKNi1RIn5GJ0ZBRk1GZG9GUkZURlZGWEZaRmZuL0ZqbkZobkZfb0ZB</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L655" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us first encode the classical Lie group G(2)&lt;SO(7) as symmetry of a nondegenerate 3-form</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L665" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNmpuLUYsNiVRJGR4MUYnRk9GUS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEid0YnRk9GUUZlbi1GLDYlUSRkeDJGJ0ZPRlFGZW5GW29GXm9GZW4tRiw2JVEkZHgzRidGT0ZRLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGW3BGZG9GZW5GW29GXm9GZW4tRiw2JVEkZHg0RidGT0ZRRmVuRltvRl5vRmVuLUYsNiVRJGR4NUYnRk9GUUZnb0ZlbkZgcEZlbkZbb0Zeb0Zlbi1GLDYlUSRkeDZGJ0ZPRlFGZW5GW29GXm9GZW4tRiw2JVEkZHg3RidGT0ZRRmdvRlhGZW5GW29GXm9GZW5GXXBGZW5GW29GXm9GZW5GZnBGZ29GYW9GZW5GW29GXm9GZW5GXXBGZW5GW29GXm9GZW5GY3AvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZpcEYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNmpuLUYsNiVRJGR4MUYnRk9GUS1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRmluLUY2Ni1RIiZGJ0YyRjlGO0Y9Rj9GQUZDRkVGaG5Gam4tRiw2JVEid0YnRk9GUUZlbi1GLDYlUSRkeDJGJ0ZPRlFGZW5GW29GXm9GZW4tRiw2JVEkZHgzRidGT0ZRLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGW3BGZG9GZW5GW29GXm9GZW4tRiw2JVEkZHg0RidGT0ZRRmVuRltvRl5vRmVuLUYsNiVRJGR4NUYnRk9GUUZnb0ZlbkZgcEZlbkZbb0Zeb0Zlbi1GLDYlUSRkeDZGJ0ZPRlFGZW5GW29GXm9GZW4tRiw2JVEkZHg3RidGT0ZRRmdvRlhGZW5GW29GXm9GZW5GXXBGZW5GW29GXm9GZW5GZnBGZ29GYW9GZW5GW29GXm9GZW5GXXBGZW5GW29GXm9GZW5GY3AvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZpcEYy</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L660" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjMtRlM2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmNvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtRiw2JVEieEYnRi9GMkZjb0Zmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFwRmNwLUYsNiVRJERfeEYnRi9GMkZjb0Zpby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFwL0ZOUSwwLjMzMzMzMzNlbUYnRmlvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtRmdxNiRRIjdGJ0Y5RlxwRjlGOUZdcUZmb0ZjcUZmcUZqcUZfckZccEY5RjlGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjMtRlM2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmNvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtRiw2JVEieEYnRi9GMkZjb0Zmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFwRmNwLUYsNiVRJERfeEYnRi9GMkZjb0Zpby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFwL0ZOUSwwLjMzMzMzMzNlbUYnRmlvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtRmdxNiRRIjdGJ0Y5RlxwRjlGOUZdcUZmb0ZjcUZmcUZqcUZfckZccEY5RjlGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L658" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGOUY5RmJvLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Y5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGOUY5RmJvLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Y5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L659" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L662" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdvRjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZqby1GLDYlUSJpRidGL0YyRltwLUY2Ni9RI3RvRidGZG9GZm9GaG9GO0Y+RkBGQkZERkZGSEZlbkZqb0ZbcC1JI21uR0YkNiRRIzE0RidGOUZbcC1GNjYvUSNkb0YnRmRvRmZvRmhvRjtGPkZARkJGREZGRkhGZW5Gam9GW3BGKy1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiZGTy1GUzYkLUYjNidGK0ZXLUZTNiYtRiM2Ly1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYwLUYsNiVRJmluZGV0RidGL0YyLUZTNiYtRiM2JS1GLDYlUSJqRidGL0YyRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXA2JFEiMEYnRjlGV0Zbc0Zkcy1GZXA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam9GXnAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgdC9GTkZhdEZqc0Zcb0Y5RjlGV0Zkci1GUzYmLUYjNiRGXnBGOUY5Rl5zRmFzRmRzRmpzRldGW3BGXXItRlM2JC1GIzYvRmRyLUZTNiYtRiM2JEZbc0Y5RjlGXnNGYXNGZHNGZ3NGV0Zbc0Zkc0ZecC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmB0RmV0RmpzRl10RmRwRjlGOUZcb0Y5RjkvRl9zUSJ8ZnJGJy9GYnNRInxockYnRlxvRjlGOUZcb0Y5RjlGXm8tRjY2L1Ejb2RGJ0Zkb0Zmb0Zob0Y7Rj5GQEZCRkRGRkZIRmVuRmpvRl5vRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdvRjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZqby1GLDYlUSJpRidGL0YyRltwLUY2Ni9RI3RvRidGZG9GZm9GaG9GO0Y+RkBGQkZERkZGSEZlbkZqb0ZbcC1JI21uR0YkNiRRIzE0RidGOUZbcC1GNjYvUSNkb0YnRmRvRmZvRmhvRjtGPkZARkJGREZGRkhGZW5Gam9GW3BGKy1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiZGTy1GUzYkLUYjNidGK0ZXLUZTNiYtRiM2Ly1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYwLUYsNiVRJmluZGV0RidGL0YyLUZTNiYtRiM2JS1GLDYlUSJqRidGL0YyRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXA2JFEiMEYnRjlGV0Zbc0Zkcy1GZXA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam9GXnAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgdC9GTkZhdEZqc0Zcb0Y5RjlGV0Zkci1GUzYmLUYjNiRGXnBGOUY5Rl5zRmFzRmRzRmpzRldGW3BGXXItRlM2JC1GIzYvRmRyLUZTNiYtRiM2JEZbc0Y5RjlGXnNGYXNGZHNGZ3NGV0Zbc0Zkc0ZecC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmB0RmV0RmpzRl10RmRwRjlGOUZcb0Y5RjkvRl9zUSJ8ZnJGJy9GYnNRInxockYnRlxvRjlGOUZcb0Y5RjlGXm8tRjY2L1Ejb2RGJ0Zkb0Zmb0Zob0Y7Rj5GQEZCRkRGRkZIRmVuRmpvRl5vRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L657" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiNRIUYnLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LC1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmdvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRmZwNiRRIzE0RidGOUY5RjlGOUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiNRIUYnLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LC1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmdvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRmZwNiRRIzE0RidGOUY5RjlGOUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L664" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkxGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZRdWVyeUYnRi9GMi1GNjYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUStTZW1pc2ltcGxlRidGam5GPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkxGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZRdWVyeUYnRi9GMi1GNjYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUStTZW1pc2ltcGxlRidGam5GPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L663" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L656" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjYtRlM2JC1GIzYpRistRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmBvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX3AtRiw2JVEjZHhGJ0YvRjJGYG9GY28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUYsNiVRInNGJ0YvRjJGZHBGYXBGYG9GZm8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZecC9GTlEsMC4zMzMzMzMzZW1GJ0Zmby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZgcC1JI21uR0YkNiRRIjdGJ0Y5RmlvRjlGOUZdcUZjb0ZjcS1GXHI2JFEiMUYnRjlGZnFGW3JGaW9GOUY5RmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZfcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSNzbEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYoLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIlhGJ0YvRjJGYG9GY29GXXFGK0Y5RjlGXXEtSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnRmB0RjlGOUY5RjlGXXFGY29GY3FGX3JGZnEtRlxyNiRRIzE0RidGOUY5RjlGOUZgdEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZickZpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjYtRlM2JC1GIzYpRistRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmBvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX3AtRiw2JVEjZHhGJ0YvRjJGYG9GY28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUYsNiVRInNGJ0YvRjJGZHBGYXBGYG9GZm8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZecC9GTlEsMC4zMzMzMzMzZW1GJ0Zmby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZgcC1JI21uR0YkNiRRIjdGJ0Y5RmlvRjlGOUZdcUZjb0ZjcS1GXHI2JFEiMUYnRjlGZnFGW3JGaW9GOUY5RmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZfcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSNzbEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYoLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIlhGJ0YvRjJGYG9GY29GXXFGK0Y5RjlGXXEtSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnRmB0RjlGOUY5RjlGXXFGY29GY3FGX3JGZnEtRlxyNiRRIzE0RidGOUY5RjlGOUZgdEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZickZpb0Y5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L661" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZcby1GUzYmLUYjNictRiw2JVEkZzM1RidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znb0Y5RjlGZ29GOUY5RmdvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZcby1GUzYmLUYjNictRiw2JVEkZzM1RidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znb0Y5RjlGZ29GOUY5RmdvRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2Ly1GLzYkLUY1NiUtRi82JC1JJm1mcmFjR0YwNiQtSSNtaUdGMDYjUSRkeDFGKC1JI21uR0YwNiNRIjJGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRkk2IzcjLUYvNiRGPS1GSTYjNyMtSStfREdwcm9kdWN0R0YoNiQjIiIiIiIjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTY1MjcwMjMwMjQ5NkdGKC1JI21vR0YwNiNRMSZJbnZpc2libGVUaW1lcztGKC1GQTYjUSRkeDdGKC1GSTYjNyMtRi82JC1GNTYlRlFGW29GX28tRkk2IzcjLUZXNiRGVkkkZHg3RzYjL0ZpbkkwX24xNjUyNzAyMzExNzEyR0YoLUZcbzYjUScmcGx1cztGKC1GLzYkLUY1NiUtRi82JC1GPjYkLUZBNiNRJGR4MkYoRkQtRkk2IzcjLUYvNiRGW3EtRkk2IzcjLUYvNiRGW3EtRkk2IzcjLUZXNiRGWUkkZHgyRzYjL0ZpbkkwX24xNjUyNzAzMjE2MzUyR0YoRltvLUZBNiNRJGR4NkYoLUZJNiM3Iy1GLzYkLUY1NiVGaHFGW29GY3ItRkk2IzcjLUZXNiRGXXJJJGR4Nkc2Iy9GaW5JMF9uMTY1MjcwMzI5ODU5MkdGKEZicC1GLzYkLUY1NiUtRi82JC1GPjYkLUZBNiNRJGR4M0YoRkQtRkk2IzcjLUYvNiRGXHQtRkk2IzcjLUYvNiRGXHQtRkk2IzcjLUZXNiRGWUkkZHgzRzYjL0ZpbkkwX24xNjUyNzI4NzU4NTkyR0YoRltvLUZBNiNRJGR4NUYoLUZJNiM3Iy1GLzYkLUY1NiVGaXRGW29GZHUtRkk2IzcjLUZXNiRGXnVJJGR4NUc2Iy9GaW5JMF9uMTY1MjcyODc2NzEwNEdGKEZicC1GLzYkLUY1NiUtRi82JC1GQTYjUSRkeDRGKC1GSTYjNyMtRi82JEZddy1GSTYjNyMtRi82JEZddy1GSTYjNyMtRlc2I0kkZHg0RzYjL0ZpbkkwX24xNjUyNzI5MDQwODMyR0YoRltvRl13LUZJNiM3Iy1GLzYkLUY1NiVGaHdGW29GXXctRkk2IzcjLUZXNiRGXXhGX3hGYnAtRi82JC1GNTYlLUYvNiQtRj42JEZkdUZELUZJNiM3Iy1GLzYkRmV5LUZJNiM3Iy1GLzYkRmV5LUZJNiM3Iy1GVzYkRllGY3ZGW29GXnQtRkk2IzcjLUYvNiQtRjU2JUZfekZbb0ZedC1GSTYjNyMtRlc2JEZkekZgdUZicC1GLzYkLUY1NiUtRi82JC1GPjYkRmNyRkQtRkk2IzcjLUYvNiRGaFtsLUZJNiM3Iy1GLzYkRmhbbC1GSTYjNyMtRlc2JEZZRmJzRltvRl1xLUZJNiM3Iy1GLzYkLUY1NiVGYlxsRltvRl1xLUZJNiM3Iy1GVzYkRmdcbEZfckZicC1GLzYkLUY1NiUtRi82JC1GPjYkRl9vRkQtRkk2IzcjLUYvNiRGW15sLUZJNiM3Iy1GLzYkRltebC1GSTYjNyMtRlc2JEZZRl5wRltvRkAtRkk2IzcjLUYvNiQtRjU2JUZlXmxGW29GQC1GSTYjNyMtRlc2JEZqXmxGZm4tRkk2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkiTUdGKDckNyRRKGNvdl9iYXNGKEZkYGw3IjcpNyQ3JEZaIiIoRlk3JDckRmVuIiInRlk3JDckIiIkIiImRlk3JDckIiIlRmNhbEZaNyQ3JEZgYWxGX2FsRlk3JDckRlxhbEZlbkZZNyQ3JEZpYGxGWkZZRmpfbA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L654" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYsNi1RIiNGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkjbWlHRiQ2JVE3fiZhbHBoYTsmQXNzaWduO2V2YWxER0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzY0LUZKNiVRI2R1RidGTUZQLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGaG4tRko2JVEjeDFGJ0ZNRlBGKy1GSjYlUSRkeDdGJ0ZNRlBGWi1GSjYlUSN4MkYnRk1GUEYrLUZKNiVRJGR4NkYnRk1GUEZaLUZKNiVRI3gzRidGTUZQRistRko2JVEkZHg1RidGTUZQRlotRko2JVEjeDRGJ0ZNRlBGKy1GSjYlUSRkeDRGJ0ZNRlBGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZnBGKy8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUYsNi1RIiNGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkjbWlHRiQ2JVE3fiZhbHBoYTsmQXNzaWduO2V2YWxER0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzY0LUZKNiVRI2R1RidGTUZQLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGaG4tRko2JVEjeDFGJ0ZNRlBGKy1GSjYlUSRkeDdGJ0ZNRlBGWi1GSjYlUSN4MkYnRk1GUEYrLUZKNiVRJGR4NkYnRk1GUEZaLUZKNiVRI3gzRidGTUZQRistRko2JVEkZHg1RidGTUZQRlotRko2JVEjeDRGJ0ZNRlBGKy1GSjYlUSRkeDRGJ0ZNRlBGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGZnBGKy8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L653" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Slight change of coordinates/bases</Font></Text-field>
</Input>
</Group>
<Group labelreference="L602" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNl5vLUYsNihRJGR4MUYnLyUlYm9sZEdGUEZPLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GNjYwUSJ+RidGZW5GZ24vRjNGXm9GXG9GOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zkby1GNjYwUSImRidGZW5GZ25GYm9GXG9GOUY7Rj1GP0ZBRkNGRUZjb0Zlby1GLDYoUSJ3RidGZW5GT0ZnbkZqbkZcb0Zfby1GLDYoUSRkeDRGJ0ZlbkZPRmduRmpuRlxvRl9vRmZvRmlvRl9vLUYsNihRJGR4N0YnRmVuRk9GZ25Gam5GXG8tRjY2MFEiK0YnRmVuRmduRmJvRlxvRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZnAtRiw2KFEkZHgyRidGZW5GT0ZnbkZqbkZcb0Zfb0Zmb0Zpb0Zfby1GLDYoUSRkeDVGJ0ZlbkZPRmduRmpuRlxvRl9vRmZvRmlvRl9vRl9wRmJwLUYsNihRJGR4M0YnRmVuRk9GZ25Gam5GXG9GX29GZm9GaW9GX28tRiw2KFEkZHg2RidGZW5GT0ZnbkZqbkZcb0Zfb0Zmb0Zpb0Zfb0ZfcC1GNjYwUSgmbWludXM7RidGZW5GZ25GYm9GXG9GOUY7Rj1GP0ZBRkNGRUZlcEZncEZfb0ZYRl9vRmZvRmlvRl9vRmhwRl9vRmZvRmlvRl9vRl5xRmJwRl9vRlxwRl9vRmZvRmlvRl9vRltxRl9vRmZvRmlvRl9vRmFxRmVuRmduLyUrZXhlY3V0YWJsZUdGMUZib0Zcb0YyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmdxRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNl5vLUYsNihRJGR4MUYnLyUlYm9sZEdGUEZPLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GNjYwUSJ+RidGZW5GZ24vRjNGXm9GXG9GOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zkby1GNjYwUSImRidGZW5GZ25GYm9GXG9GOUY7Rj1GP0ZBRkNGRUZjb0Zlby1GLDYoUSJ3RidGZW5GT0ZnbkZqbkZcb0Zfby1GLDYoUSRkeDRGJ0ZlbkZPRmduRmpuRlxvRl9vRmZvRmlvRl9vLUYsNihRJGR4N0YnRmVuRk9GZ25Gam5GXG8tRjY2MFEiK0YnRmVuRmduRmJvRlxvRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZnAtRiw2KFEkZHgyRidGZW5GT0ZnbkZqbkZcb0Zfb0Zmb0Zpb0Zfby1GLDYoUSRkeDVGJ0ZlbkZPRmduRmpuRlxvRl9vRmZvRmlvRl9vRl9wRmJwLUYsNihRJGR4M0YnRmVuRk9GZ25Gam5GXG9GX29GZm9GaW9GX28tRiw2KFEkZHg2RidGZW5GT0ZnbkZqbkZcb0Zfb0Zmb0Zpb0Zfb0ZfcC1GNjYwUSgmbWludXM7RidGZW5GZ25GYm9GXG9GOUY7Rj1GP0ZBRkNGRUZlcEZncEZfb0ZYRl9vRmZvRmlvRl9vRmhwRl9vRmZvRmlvRl9vRl5xRmJwRl9vRlxwRl9vRmZvRmlvRl9vRltxRl9vRmZvRmlvRl9vRmFxRmVuRmduLyUrZXhlY3V0YWJsZUdGMUZib0Zcb0YyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmdxRjI=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjdG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUShjb252ZXJ0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEwQ29udHJhY3RJbmRpY2VzRidGL0YyLUZmbjYkLUYjNilGTy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnJiM5Njk7RicvRjBGPUY5RmFvLUZmbjYmLUYjNiUtRmZuNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmFvRmNwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ3BGOUY5RmlwRlxxRmdwRjlGOUZhby1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnRlctRiw2JVEnREdmb3JtRidGL0YyRl9xRmdwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjdG1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUShjb252ZXJ0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEwQ29udHJhY3RJbmRpY2VzRidGL0YyLUZmbjYkLUYjNilGTy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnJiM5Njk7RicvRjBGPUY5RmFvLUZmbjYmLUYjNiUtRmZuNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmFvRmNwLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ3BGOUY5RmlwRlxxRmdwRjlGOUZhby1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnRlctRiw2JVEnREdmb3JtRidGL0YyRl9xRmdwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZncEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjeHhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSdER2luZm9GJ0YvRjItRlA2JC1GIzYpLUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNjQtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRmpwNiRRIjZGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRlxxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GLDYlUSN0bUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEkRF94RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GVEY5RjlGW3ItRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GLDYlUSJ3RidGL0YyRltyRl5yLUZQNiQtRiM2JkZlckZockZpbkY5RjlGW3JGW3NGXnNGW3ItRiw2JVEnJiM5Njk7RicvRjBGPUY5RlxvRjlGOUZXLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRlA2Ji1GIzYlRmlwRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjeHhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSdER2luZm9GJ0YvRjItRlA2JC1GIzYpLUYsNiVRJ2V2YWxER0YnRi9GMi1GUDYkLUYjNjQtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRwLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRmpwNiRRIjZGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRlxxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GLDYlUSN0bUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEkRF94RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GVEY5RjlGW3ItRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZhby1GLDYlUSJ3RidGL0YyRltyRl5yLUZQNiQtRiM2JkZlckZockZpbkY5RjlGW3JGW3NGXnNGW3ItRiw2JVEnJiM5Njk7RicvRjBGPUY5RlxvRjlGOUZXLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Zcb0Y5RjktRlA2Ji1GIzYlRmlwRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUY2NiQtRiM2LEY6LUY2NiQtRiM2Ny1GLDYlUSN4eEYnRi9GMi1GNjYkLUYjNictRiw2JVEiaUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRldGU0ZTLUZQNi1RIn5GJ0ZTRlUvRllGV0ZaRmZuRmhuRmpuRlxvRl5vL0Zib0Zgby1GLDYlUSNkeEYnRi9GMi1GUDYtUScmc3BhcjtGJ0ZTRlVGXHBGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRmVwRkxGaW8tRlA2LVEiJkYnRlNGVUZccEZaRmZuRmhuRmpuRlxvRl5vRl1wLUYsNiVRInNGJ0YvRjJGaW9GXnBGYXBGZG9GT0Zkby1GUDYtUSI9RidGU0ZVRlxwRlpGZm5GaG5Gam5GXG9GZHBGZnAtSSNtbkdGJDYkUSIxRidGUy1GUDYtUSMuLkYnRlNGVUZccEZaRmZuRmhuRmpuRlxvL0Zfb1EsMC4yMjIyMjIyZW1GJ0ZdcC1GYXE2JFEiN0YnRlNGZ29GU0ZTRk9GTEZdcUZgcUZkcUZpcUZnb0ZTRlNGZ29GU0ZTRmdvRlM=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUY2NiQtRiM2LEY6LUY2NiQtRiM2Ny1GLDYlUSN4eEYnRi9GMi1GNjYkLUYjNictRiw2JVEiaUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGVy8lKnN5bW1ldHJpY0dGVy8lKGxhcmdlb3BHRlcvJS5tb3ZhYmxlbGltaXRzR0ZXLyUnYWNjZW50R0ZXLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRldGU0ZTLUZQNi1RIn5GJ0ZTRlUvRllGV0ZaRmZuRmhuRmpuRlxvRl5vL0Zib0Zgby1GLDYlUSNkeEYnRi9GMi1GUDYtUScmc3BhcjtGJ0ZTRlVGXHBGWkZmbkZobkZqbkZcby9GX29RLDAuMjc3Nzc3OGVtRicvRmJvRmVwRkxGaW8tRlA2LVEiJkYnRlNGVUZccEZaRmZuRmhuRmpuRlxvRl5vRl1wLUYsNiVRInNGJ0YvRjJGaW9GXnBGYXBGZG9GT0Zkby1GUDYtUSI9RidGU0ZVRlxwRlpGZm5GaG5Gam5GXG9GZHBGZnAtSSNtbkdGJDYkUSIxRidGUy1GUDYtUSMuLkYnRlNGVUZccEZaRmZuRmhuRmpuRlxvL0Zfb1EsMC4yMjIyMjIyZW1GJ0ZdcC1GYXE2JFEiN0YnRlNGZ29GU0ZTRk9GTEZdcUZgcUZkcUZpcUZnb0ZTRlNGZ29GU0ZTRmdvRlM=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYvLUYtNiQtRjM2JS1GLTYkLUkmbWZyYWNHRi42JC1JI21pR0YuNiNRJGR4MUYoLUkjbW5HRi42I1EiMkYoLUkmX0hvbGRHRi42IzcjLUYtNiRGOy1GRzYjNyMtRi02JEY7LUZHNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCMiIiIiIiNJJGR4MUc2Iy9JJ19sb2NhbEdGJkkwX24xNjUyNzM5NDU1MDA4R0YoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY/NiNRJGR4NEYoLUZHNiM3Iy1GLTYkLUYzNiVGT0ZpbkZdby1GRzYjNyMtRlU2JEZUSSRkeDRHNiMvRmduSTBfbjE2NTI3Mzk0Mzg5NDRHRigtRmpuNiNRJyZwbHVzO0YoLUYtNiQtRjM2JS1GLTYkLUY8NiQtRj82I1EkZHgyRihGQi1GRzYjNyMtRi02JEZpcC1GRzYjNyMtRi02JEZpcC1GRzYjNyMtRlU2JEZXSSRkeDJHNiMvRmduSTBfbjE2NTI3Mzk0MTM2OTZHRihGaW4tRj82I1EkZHg1RigtRkc2IzcjLUYtNiQtRjM2JUZmcUZpbkZhci1GRzYjNyMtRlU2JEZbckkkZHg1RzYjL0ZnbkkwX24xNjUyNzYyNTk3MzQ0R0YoRmBwLUYtNiQtRjM2JS1GLTYkLUY8NiQtRj82I1EkZHgzRihGQi1GRzYjNyMtRi02JEZqcy1GRzYjNyMtRi02JEZqcy1GRzYjNyMtRlU2JEZXSSRkeDNHNiMvRmduSTBfbjE2NTI3MjMwMDA1NDRHRihGaW4tRj82I1EkZHg2RigtRkc2IzcjLUYtNiQtRjM2JUZndEZpbkZidS1GRzYjNyMtRlU2JEZcdUkkZHg2RzYjL0ZnbkkwX24xNjUyNzIyOTg0NDQ4R0YoRmBwLUYtNiQtRjM2JS1GLTYkLUY8NiRGXW9GQi1GRzYjNyMtRi02JEZbdy1GRzYjNyMtRi02JEZbdy1GRzYjNyMtRlU2JEZXRlxwRmluRj4tRkc2IzcjLUYtNiQtRjM2JUZld0ZpbkY+LUZHNiM3Iy1GVTYkRmp3RlpGYHAtRi02JC1GMzYlLUYtNiQtRjw2JEZhckZCLUZHNiM3Iy1GLTYkRl55LUZHNiM3Iy1GLTYkRl55LUZHNiM3Iy1GVTYkRldGYHNGaW5GW3EtRkc2IzcjLUYtNiQtRjM2JUZoeUZpbkZbcS1GRzYjNyMtRlU2JEZdekZdckZgcC1GLTYkLUYzNiUtRi02JC1GPDYkRmJ1RkItRkc2IzcjLUYtNiRGYVtsLUZHNiM3Iy1GLTYkRmFbbC1GRzYjNyMtRlU2JEZXRmF2RmluRlx0LUZHNiM3Iy1GLTYkLUYzNiVGW1xsRmluRlx0LUZHNiM3Iy1GVTYkRmBcbEZedUZgcC1GLTYkLUYzNiUtRi02JC1GPzYjUSRkeDdGKC1GRzYjNyMtRi02JEZkXWwtRkc2IzcjLUYtNiRGZF1sLUZHNiM3Iy1GVTYjSSRkeDdHNiMvRmduSTBfbjE2NTI3ODM5MDU4ODhHRihGaW5GZF1sLUZHNiM3Iy1GLTYkLUYzNiVGX15sRmluRmRdbC1GRzYjNyMtRlU2JEZkXmxGZl5sLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGYmBsNyI3KTckNyRGWCIiJUZXNyQ3JEZZIiImRlc3JDckIiIkIiInRlc3JDckRmdgbEZYRlc3JDckRmpgbEZZRlc3JDckRl5hbEZdYWxGVzckNyQiIihGZ2FsRlhGaF9s</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L693" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjMtRlM2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmNvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtRiw2JVEieEYnRi9GMkZjb0Zmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFwRmNwLUYsNiVRJERfeEYnRi9GMkZjb0Zpby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFwL0ZOUSwwLjMzMzMzMzNlbUYnRmlvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtRmdxNiRRIjdGJ0Y5RlxwRjlGOUZdcUZmb0ZjcUZmcUZqcUZfckZccEY5RjlGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjMtRlM2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmNvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYnAtRiw2JVEieEYnRi9GMkZjb0Zmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFwRmNwLUYsNiVRJERfeEYnRi9GMkZjb0Zpby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmFwL0ZOUSwwLjMzMzMzMzNlbUYnRmlvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtRmdxNiRRIjdGJ0Y5RlxwRjlGOUZdcUZmb0ZjcUZmcUZqcUZfckZccEY5RjlGXHBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L687" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGOUY5RmJvLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Y5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNigtRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGOUY5RmJvLUkjbXNHRiQ2I1EvQ29lZmZpY2llbnRTZXRGJy1GLDYjUSFGJ0Y5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L689" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L678" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdvRjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZqby1GLDYlUSJpRidGL0YyRltwLUY2Ni9RI3RvRidGZG9GZm9GaG9GO0Y+RkBGQkZERkZGSEZlbkZqb0ZbcC1JI21uR0YkNiRRIzE0RidGOUZbcC1GNjYvUSNkb0YnRmRvRmZvRmhvRjtGPkZARkJGREZGRkhGZW5Gam9GW3BGKy1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiZGTy1GUzYkLUYjNidGK0ZXLUZTNiYtRiM2Ly1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYwLUYsNiVRJmluZGV0RidGL0YyLUZTNiYtRiM2JS1GLDYlUSJqRidGL0YyRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXA2JFEiMEYnRjlGV0Zbc0Zkcy1GZXA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam9GXnAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgdC9GTkZhdEZqc0Zcb0Y5RjlGV0Zkci1GUzYmLUYjNiRGXnBGOUY5Rl5zRmFzRmRzRmpzRldGW3BGXXItRlM2JC1GIzYvRmRyLUZTNiYtRiM2JEZbc0Y5RjlGXnNGYXNGZHNGZ3NGV0Zbc0Zkc0ZecC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmB0RmV0RmpzRl10RmRwRjlGOUZcb0Y5RjkvRl9zUSJ8ZnJGJy9GYnNRInxockYnRlxvRjlGOUZcb0Y5RjlGXm8tRjY2L1Ejb2RGJ0Zkb0Zmb0Zob0Y7Rj5GQEZCRkRGRkZIRmVuRmpvRl5vRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmdvRjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZqby1GLDYlUSJpRidGL0YyRltwLUY2Ni9RI3RvRidGZG9GZm9GaG9GO0Y+RkBGQkZERkZGSEZlbkZqb0ZbcC1JI21uR0YkNiRRIzE0RidGOUZbcC1GNjYvUSNkb0YnRmRvRmZvRmhvRjtGPkZARkJGREZGRkhGZW5Gam9GW3BGKy1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjUtRiw2JVErREdzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiZGTy1GUzYkLUYjNidGK0ZXLUZTNiYtRiM2Ly1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYwLUYsNiVRJmluZGV0RidGL0YyLUZTNiYtRiM2JS1GLDYlUSJqRidGL0YyRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXA2JFEiMEYnRjlGV0Zbc0Zkcy1GZXA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam9GXnAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgdC9GTkZhdEZqc0Zcb0Y5RjlGV0Zkci1GUzYmLUYjNiRGXnBGOUY5Rl5zRmFzRmRzRmpzRldGW3BGXXItRlM2JC1GIzYvRmRyLUZTNiYtRiM2JEZbc0Y5RjlGXnNGYXNGZHNGZ3NGV0Zbc0Zkc0ZecC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmB0RmV0RmpzRl10RmRwRjlGOUZcb0Y5RjkvRl9zUSJ8ZnJGJy9GYnNRInxockYnRlxvRjlGOUZcb0Y5RjlGXm8tRjY2L1Ejb2RGJ0Zkb0Zmb0Zob0Y7Rj5GQEZCRkRGRkZIRmVuRmpvRl5vRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L686" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiNRIUYnLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LC1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmdvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRmZwNiRRIzE0RidGOUY5RjlGOUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiNRIUYnLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2LC1GLDYlUSJYRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmdvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRmZwNiRRIzE0RidGOUY5RjlGOUZlbi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L681" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkxGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZRdWVyeUYnRi9GMi1GNjYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUStTZW1pc2ltcGxlRidGam5GPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkxGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVi1GLDYlUSZRdWVyeUYnRi9GMi1GNjYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUStTZW1pc2ltcGxlRidGam5GPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldHJ1ZUYnLyUnaXRhbGljR0YrLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0cnVlRyUqcHJvdGVjdGVkRw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L679" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJNRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGPUZA</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L685" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjYtRlM2JC1GIzYpRistRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmBvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX3AtRiw2JVEjZHhGJ0YvRjJGYG9GY28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUYsNiVRInNGJ0YvRjJGZHBGYXBGYG9GZm8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZecC9GTlEsMC4zMzMzMzMzZW1GJ0Zmby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZgcC1JI21uR0YkNiRRIjdGJ0Y5RmlvRjlGOUZdcUZjb0ZjcS1GXHI2JFEiMUYnRjlGZnFGW3JGaW9GOUY5RmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZfcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSNzbEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYoLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIlhGJ0YvRjJGYG9GY29GXXFGK0Y5RjlGXXEtSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnRmB0RjlGOUY5RjlGXXFGY29GY3FGX3JGZnEtRlxyNiRRIzE0RidGOUY5RjlGOUZgdEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZickZpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNixGVy1GUzYkLUYjNjYtRlM2JC1GIzYpRistRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmBvLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX3AtRiw2JVEjZHhGJ0YvRjJGYG9GY28tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmBwLUYsNiVRInNGJ0YvRjJGZHBGYXBGYG9GZm8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZecC9GTlEsMC4zMzMzMzMzZW1GJ0Zmby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZgcC1JI21uR0YkNiRRIjdGJ0Y5RmlvRjlGOUZdcUZjb0ZjcS1GXHI2JFEiMUYnRjlGZnFGW3JGaW9GOUY5RmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZfcC8lJmRlcHRoR0Zqci8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSNzbEYnRi9GMkY1LUYsNiVRJnNvbHZlRidGL0YyLUZTNiQtRiM2JC1GUzYmLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUYsNiVRI29wRidGL0YyLUZTNiQtRiM2JS1GLDYlUSdER2luZm9GJ0YvRjItRlM2JC1GIzYoLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRIlhGJ0YvRjJGYG9GY29GXXFGK0Y5RjlGXXEtSSNtc0dGJDYjUS9Db2VmZmljaWVudFNldEYnRmB0RjlGOUY5RjlGXXFGY29GY3FGX3JGZnEtRlxyNiRRIzE0RidGOUY5RjlGOUZgdEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRjlGOUZickZpb0Y5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L694" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZcby1GUzYmLUYjNictRiw2JVEkZzM2RidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znb0Y5RjlGZ29GOUY5RmdvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjc2xGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZcby1GUzYmLUYjNictRiw2JVEkZzM2RidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ29GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znb0Y5RjlGZ29GOUY5RmdvRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNjMtRiM2JC1GLDYpLUYjNiQtSSZtZnJhY0dGJDYpLUYvNihRJGR4MUYnLyUlYm9sZEdGNEYyLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0Y2USxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1JI21uR0YkNidRIjJGJ0Zcb0Zeby9GNkZlb0Zjby8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHAvJSliZXZlbGxlZEdGQEZeby1GLDYqLUYvNihRK19ER3Byb2R1Y3RGJ0Zcb0YyRl5vRmFvRmNvLUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZecS1JKG1mZW5jZWRHRiQ2Jy1GLDYqLUZnbjYpLUZnbzYnRl1wRlxvRl5vRmpvRmNvRmZvRltwRl5wRmFwRmNwRl5vLUY5NjBRIixGJ0Zcb0Zeb0Zqb0Zjb0Y+L0ZCRjRGQ0ZFRkdGSUZLRl1xL0ZRUSwwLjMzMzMzMzNlbUYnRmluRlxvRl5vLyUpcmVhZG9ubHlHRkBGam9GY29GXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY28tRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGS0ZdcUZfcS1GLzYoUSRkeDRGJ0Zcb0YyRl5vRmFvRmNvRlxvRl5vRmpvRmNvLUYsNipGZ3BGanAtRmFxNictRiw2KkZlcEZpcUZkckZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0Zcb0Zeb0ZfckZqb0Zjby1GOTYwUScmcGx1cztGJ0Zcb0Zeb0Zqb0Zjb0Y+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRmFzLUYjNiQtRiw2KS1GIzYkLUZnbjYpLUYvNihRJGR4MkYnRlxvRjJGXm9GYW9GY29GZm9GW3BGXnBGYXBGY3BGXm8tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRmVxRmlxRlt0RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRmFyLUYvNihRJGR4NUYnRlxvRjJGXm9GYW9GY29GXG9GXm9Gam9GY28tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRl50RmlxRmR0RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRl1zLUYjNiQtRiw2KS1GIzYkLUZnbjYpLUYvNihRJGR4M0YnRlxvRjJGXm9GYW9GY29GZm9GW3BGXnBGYXBGY3BGXm8tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRmVxRmlxRmV1RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRmFyLUYvNihRJGR4NkYnRlxvRjJGXm9GYW9GY29GXG9GXm9Gam9GY28tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRmh1RmlxRl52RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRl1zLUYjNiQtRiw2KS1GIzYkLUZnbjYpRmRyRmZvRltwRl5wRmFwRmNwRl5vLUYsNipGZ3BGanAtRmFxNictRiw2KkZlcUZpcUZkckZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0Zcb0Zeb0ZfckZqb0Zjb0ZhckZpbkZcb0Zeb0Zqb0Zjby1GLDYqRmdwRmpwLUZhcTYnLUYsNipGX3dGaXFGaW5GXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY29GXXMtRiM2JC1GLDYpLUYjNiQtRmduNilGZHRGZm9GW3BGXnBGYXBGY3BGXm8tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRmVxRmlxRmR0RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRmFyRlt0RlxvRl5vRmpvRmNvLUYsNipGZ3BGanAtRmFxNictRiw2KkZjeEZpcUZbdEZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0Zcb0Zeb0ZfckZqb0Zjb0Zdcy1GIzYkLUYsNiktRiM2JC1GZ242KUZedkZmb0ZbcEZecEZhcEZjcEZeby1GLDYqRmdwRmpwLUZhcTYnLUYsNipGZXFGaXFGXnZGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY29GYXJGZXVGXG9GXm9Gam9GY28tRiw2KkZncEZqcC1GYXE2Jy1GLDYqRmd5RmlxRmV1RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRl1zLUYjNiQtRiw2KS1GIzYkLUYvNihRJGR4N0YnRlxvRjJGXm9GYW9GY28tRiw2KkZncEZqcC1GYXE2Jy1GLDYoRml6RlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRmFyRml6RlxvRl5vRmpvRmNvLUYsNipGZ3BGanAtRmFxNictRiw2KkZcW2xGaXFGaXpGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY28tRiw2Ki1GLzYoUSRfREdGJ0Zcb0YyRl5vRmFvRmNvRmpwLUZhcTYnLUYsNigtRmFxNiktRiw2Ki1GYXE2KS1GLDYsLUkjbXNHRiQ2I1EndGVuc29yRidGaXEtRi82KFEiTUYnRlxvRjJGXm9GYW9GY29GaXEtRmFxNiktRiw2Ki1GYXE2KS1GLDYqLUZqXGw2I1EoY292X2Jhc0YnRmlxRmhdbEZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjby8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZpcS1GYXE2KS1GLDYoLUYvNiNRIUYnRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0ZbXmxGXl5sRmlxLUZhcTYpLUYsNjQtRmFxNiktRiw2Ki1GYXE2KS1GLDYqRmdxRmlxLUZnbzYnUSI0RidGXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZpcUZlcUZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0ZbXmxGXl5sRmlxLUZhcTYpLUYsNiotRmFxNiktRiw2KkZmb0ZpcS1GZ282J1EiNUYnRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXFGZXFGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZpcS1GYXE2KS1GLDYqLUZhcTYpLUYsNiotRmdvNidRIjNGJ0Zcb0Zeb0Zqb0Zjb0ZpcS1GZ282J1EiNkYnRlxvRl5vRmpvRmNvRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXFGZXFGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZpcS1GYXE2KS1GLDYqLUZhcTYpLUYsNipGZF9sRmlxRmdxRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXFGZXFGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZpcS1GYXE2KS1GLDYqLUZhcTYpLUYsNipGX2BsRmlxRmZvRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXFGZXFGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZpcS1GYXE2KS1GLDYqLUZhcTYpLUYsNipGXWFsRmlxRmpgbEZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0ZbXmxGXl5sRmlxRmVxRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXEtRmFxNiktRiw2Ki1GYXE2KS1GLDYqLUZnbzYnUSI3RidGXG9GXm9Gam9GY29GaXFGYGNsRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGaXFGZ3FGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GW15sRl5ebEZcb0Zeb0ZfckZqb0Zjb0Zcb0Zeb0Zqb0Zjb0ZbXmxGXl5sRlxvRl5vRl9yRmpvRmNvRlxvRl5vRmpvRmNvRltebEZeXmxGXG9GXm9GX3JGam9GY29GXG9GXm9Gam9GY29GXG9GXm9GX3JGam9GY29GPC1GLDYoLUYvNiVGXFxsRjJGNUZqcC1GYXE2JC1GLDYmLUZhcTYmLUYsNigtRmFxNiYtRiw2KkZpXGwtRjk2LUZbckY8Rj5GXHJGQ0ZFRkdGSUZLRl1xRl1yLUYvNiVGX11sRjJGNUZjZGwtRmFxNiYtRiw2KC1GYXE2Ji1GLDYoRmhdbEZjZGxGaF1sL0Zfb1EoWzAsMCwwXUYnRl9yRjxGPEZbXmxGXl5sRmNkbC1GYXE2Ji1GLDYmRmVebEZfZWxGX3JGPEY8RltebEZeXmxGX2VsRl9yRjxGPEZbXmxGXl5sRl9lbEZfckY8RjxGW15sRl5ebEZjZGwtRmFxNiYtRiw2Mi1GYXE2Ji1GLDYoLUZhcTYmLUYsNigtRmdvNiRGXXBGPEZjZGwtRmdvNiRGZl9sRjxGX2VsRl9yRjxGPEZbXmxGXl5sRmNkbC1GZ242KEZhZmwtRmdvNiRGaW9GPEZbcEZecEZhcEZjcEZfZWxGX3JGPEY8RltebEZeXmxGY2RsLUZhcTYmLUYsNigtRmFxNiYtRiw2KEZnZmxGY2RsLUZnbzYkRmFgbEY8Rl9lbEZfckY8RjxGW15sRl5ebEZjZGxGZWZsRl9lbEZfckY8RjxGW15sRl5ebEZjZGwtRmFxNiYtRiw2KC1GYXE2Ji1GLDYoLUZnbzYkRlxhbEY8RmNkbC1GZ282JEZfYWxGPEZfZWxGX3JGPEY8RltebEZeXmxGY2RsRmVmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsLUZhcTYmLUYsNigtRmFxNiYtRiw2KEZjZmxGY2RsRmFmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsRmVmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsLUZhcTYmLUYsNigtRmFxNiYtRiw2KEZhZ2xGY2RsRmdmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsRmVmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsLUZhcTYmLUYsNigtRmFxNiYtRiw2KEZdaGxGY2RsRltobEZfZWxGX3JGPEY8RltebEZeXmxGY2RsRmVmbEZfZWxGX3JGPEY8RltebEZeXmxGY2RsLUZhcTYmLUYsNigtRmFxNiYtRiw2KC1GZ282JEZiY2xGPEZjZGxGX2psRl9lbEZfckY8RjxGW15sRl5ebEZjZGxGYWZsRl9lbEZfckY8RjxGW15sRl5ebEZfZWxGX3JGPEY8RltebEZeXmxGX2VsRl9yRjxGPEZbXmxGXl5sRl9lbEZfckY8RjxGX2VsRl9yRjw=">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us now count dimension of the space of maximal g-isotropic surfaces (of dim=3) and those that are null with respect to 3-form</Font></Text-field>
</Input>
</Group>
<Group labelreference="L705" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjVjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2NS1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRiw2JVEkYTE0RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRiw2JVElRF94NEYnRi9GMkZaLUYsNiVRJGExNUYnRi9GMkZdby1GLDYlUSVEX3g1RidGL0YyRlotRiw2JVEkYTE2RidGL0YyRl1vLUYsNiVRJURfeDZGJ0YvRjJGWi1GLDYlUSRhMTdGJ0YvRjJGXW8tRiw2JVElRF94N0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1YyRidGL0YyRjVGTy1GUzYkLUYjNjQtRiw2JVElRF94MkYnRi9GMkZaLUYsNiVRJGEyNEYnRi9GMkZdb0Zjb0ZaLUYsNiVRJGEyNUYnRi9GMkZdb0Zpb0ZaLUYsNiVRJGEyNkYnRi9GMkZdb0ZfcEZaLUYsNiVRJGEyN0YnRi9GMkZdb0ZlcEY5RjlGanAtRiw2JVEjVjNGJ0YvRjJGNUZPLUZTNiQtRiM2NC1GLDYlUSVEX3gzRidGL0YyRlotRiw2JVEkYTM0RidGL0YyRl1vRmNvRlotRiw2JVEkYTM1RidGL0YyRl1vRmlvRlotRiw2JVEkYTM2RidGL0YyRl1vRl9wRlotRiw2JVEkYTM3RidGL0YyRl1vRmVwRjlGOUZqcEZocEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjVjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2NS1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRiw2JVEkYTE0RidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW8tRiw2JVElRF94NEYnRi9GMkZaLUYsNiVRJGExNUYnRi9GMkZdby1GLDYlUSVEX3g1RidGL0YyRlotRiw2JVEkYTE2RidGL0YyRl1vLUYsNiVRJURfeDZGJ0YvRjJGWi1GLDYlUSRhMTdGJ0YvRjJGXW8tRiw2JVElRF94N0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1YyRidGL0YyRjVGTy1GUzYkLUYjNjQtRiw2JVElRF94MkYnRi9GMkZaLUYsNiVRJGEyNEYnRi9GMkZdb0Zjb0ZaLUYsNiVRJGEyNUYnRi9GMkZdb0Zpb0ZaLUYsNiVRJGEyNkYnRi9GMkZdb0ZfcEZaLUYsNiVRJGEyN0YnRi9GMkZdb0ZlcEY5RjlGanAtRiw2JVEjVjNGJ0YvRjJGNUZPLUZTNiQtRiM2NC1GLDYlUSVEX3gzRidGL0YyRlotRiw2JVEkYTM0RidGL0YyRl1vRmNvRlotRiw2JVEkYTM1RidGL0YyRl1vRmlvRlotRiw2JVEkYTM2RidGL0YyRl1vRl9wRlotRiw2JVEkYTM3RidGL0YyRl1vRmVwRjlGOUZqcEZocEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L761" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpZ2lzb3Ryb3BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUDYkLUYjNi4tRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG8vRk5GXW8tRiw2JVEjVjFGJ0YvRjJGYG8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZcb0Zjby1GLDYlUSJ0RidGL0YyRmBvRmRvRmhuLUZQNiYtRiM2Ji1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZobkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYmLUZmcDYkUSIyRidGOUZobkZjcUY5RjlGaXBGXHFGOUY5RmlwRlxxRjlGOUZobkZULUZQNiQtRiM2LkZlbkZobkZgb0Zkb0Zgb0Znb0Zqb0Zgby1GLDYlUSNWMkYnRi9GMkZobkZdcEY5RjlGaG5GVC1GUDYkLUYjNi5GZW5GaG5GYG9GZG9GYG9GZ29Gam9GYG8tRiw2JVEjVjNGJ0YvRjJGaG5GXXBGOUY5RmhuRlQtRlA2JC1GIzYuRmVuRmhuRmBvRmpxRmBvRmdvRmpvRmBvRmpxRmhuRl1wRjlGOUZobkZULUZQNiQtRiM2LkZlbkZobkZgb0ZqcUZgb0Znb0Zqb0Zgb0ZhckZobkZdcEY5RjlGaG5GVC1GUDYkLUYjNi5GZW5GaG5GYG9GYXJGYG9GZ29Gam9GYG9GYXJGaG5GXXBGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjkvRmpwUSJ8ZnJGJy9GXXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJG1hcEYnRi9GMi1GUDYkLUYjNictRiw2JVEmbnVtZXJGJ0YvRjJGaG5GK0Zgc0Y5RjlGYHNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpZ2lzb3Ryb3BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUDYkLUYjNi4tRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXG8vRk5GXW8tRiw2JVEjVjFGJ0YvRjJGYG8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZcb0Zjby1GLDYlUSJ0RidGL0YyRmBvRmRvRmhuLUZQNiYtRiM2Ji1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZobkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG4tRlA2Ji1GIzYmLUZmcDYkUSIyRidGOUZobkZjcUY5RjlGaXBGXHFGOUY5RmlwRlxxRjlGOUZobkZULUZQNiQtRiM2LkZlbkZobkZgb0Zkb0Zgb0Znb0Zqb0Zgby1GLDYlUSNWMkYnRi9GMkZobkZdcEY5RjlGaG5GVC1GUDYkLUYjNi5GZW5GaG5GYG9GZG9GYG9GZ29Gam9GYG8tRiw2JVEjVjNGJ0YvRjJGaG5GXXBGOUY5RmhuRlQtRlA2JC1GIzYuRmVuRmhuRmBvRmpxRmBvRmdvRmpvRmBvRmpxRmhuRl1wRjlGOUZobkZULUZQNiQtRiM2LkZlbkZobkZgb0ZqcUZgb0Znb0Zqb0Zgb0ZhckZobkZdcEY5RjlGaG5GVC1GUDYkLUYjNi5GZW5GaG5GYG9GYXJGYG9GZ29Gam9GYG9GYXJGaG5GXXBGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjkvRmpwUSJ8ZnJGJy9GXXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJG1hcEYnRi9GMi1GUDYkLUYjNictRiw2JVEmbnVtZXJGJ0YvRjJGaG5GK0Zgc0Y5RjlGYHNGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXJvd0dGJDYyLUYsNiktSSVtc3VwR0YkNiUtSSNtaUdGJDYoUSRhMTdGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjkvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW5HRiQ2J1EiMkYnRjdGPC9GQEZERkIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2MFEnJnBsdXM7RidGN0Y8RklGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUy8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zcby1GNDYoUSRhMTRGJ0Y3RjpGPEY/RkJGN0Y8RklGQi1GTjYwUSIsRidGN0Y8RklGQkZRL0ZVRjlGVkZYRlpGZm5GaG4vRltvUSYwLjBlbUYnL0Zeb1EsMC4zMzMzMzMzZW1GJy1GLDYpLUYxNiUtRjQ2KFEkYTI3RidGN0Y6RjxGP0ZCRkVGSkZNLUY0NihRJGEyNUYnRjdGOkY8Rj9GQkY3RjxGSUZCRmJvLUYsNiktRjE2JS1GNDYoUSRhMzdGJ0Y3RjpGPEY/RkJGRUZKRk0tRjQ2KFEkYTM2RidGN0Y6RjxGP0ZCRjdGPEZJRkJGYm8tRiw2Ky1GLDYrRkUtRk42LVExJkludmlzaWJsZVRpbWVzO0YnL0ZAUSdub3JtYWxGJ0ZRRlRGVkZYRlpGZm5GaG5GZm8vRl5vRmdvRjNGYnFGXnBGN0Y8RklGQkZNLUY0NihRJGExNUYnRjdGOkY8Rj9GQkZNLUY0NihRJGEyNEYnRjdGOkY8Rj9GQkY3RjxGSUZCRmJvLUYsNistRiw2K0ZFRmJxRjNGYnFGaHBGN0Y8RklGQkZNLUY0NihRJGExNkYnRjdGOkY8Rj9GQkZNLUY0NihRJGEzNEYnRjdGOkY8Rj9GQkY3RjxGSUZCRmJvLUYsNistRiw2K0ZFRmJxRl5wRmJxRmhwRjdGPEZJRkJGTS1GNDYoUSRhMjZGJ0Y3RjpGPEY/RkJGTS1GNDYoUSRhMzVGJ0Y3RjpGPEY/RkJGN0Y8RklGQkY3RjwvJSlyZWFkb25seUdGU0ZJRkJGN0Y8RklGQi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCgsJiokSSRhMTdHNiIiIiMiIiJJJGExNEdGJkYoLCYqJEkkYTI3R0YmRidGKEkkYTI1R0YmRigsJiokSSRhMzdHRiZGJ0YoSSRhMzZHRiZGKCwoKiZGJUYoRixGKEYnSSRhMTVHRiZGKEkkYTI0R0YmRigsKComRiVGKEYwRihGJ0kkYTE2R0YmRihJJGEzNEdGJkYoLCgqJkYsRihGMEYoRidJJGEyNkdGJkYoSSRhMzVHRiZGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L703" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKWdpc290cm9wRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKWdpc290cm9wRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L699" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEmaW5kZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRI3NsRidGL0YyRldGOUY5RmhvLUY2Ni9RI2RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYvUSNpZkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVEkbGhzRidGL0YyLUZQNiQtRiM2JkZocC1GUDYmLUYjNiVGW3BGV0Y5RjkvRlpRIltGJy9GZ25RIl1GJ0ZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGZHFGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2JkZhcUZkcUZXRjlGOUZZRmZuRmluLUY2Ni9RI2ZpRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GNjYvUSNvZEYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaW5GYXAtRlA2JC1GIzYlRitGV0Y5RjlGV0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L701" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUTBDb250cmFjdEluZGljZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1GLDYlUScmIzk2OTtGJy9GNVEmZmFsc2VGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRC8lJmZlbmNlR0ZDLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1YxRidGNEY3LUZHNi1RIn5GJ0ZERkovRk1GQ0ZORlBGUkZURlZGWC9GZm5GWi1GRzYtUSImRidGREZKRl5vRk5GUEZSRlRGVkZYRl9vLUYsNiVRInRGJ0Y0RjdGW28tRiw2JVEjVjJGJ0Y0RjdGW29GYG9GY29GW28tRiw2JVEjVjNGJ0Y0RjdGRi1GOzYmLUYjNigtRjs2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkRGRkZkcEZERkQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRi1GOzYmLUYjNiYtRmVwNiRRIjJGJ0ZERkZGYnFGREZERmhwRltxRkYtRjs2Ji1GIzYmLUZlcDYkUSIzRidGREZGRmlxRkRGREZocEZbcUZERkRGaHBGW3FGREZERkRGKy8lK2V4ZWN1dGFibGVHRkNGRA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUTBDb250cmFjdEluZGljZXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1GLDYlUScmIzk2OTtGJy9GNVEmZmFsc2VGJy9GOFEnbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRC8lJmZlbmNlR0ZDLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1YxRidGNEY3LUZHNi1RIn5GJ0ZERkovRk1GQ0ZORlBGUkZURlZGWC9GZm5GWi1GRzYtUSImRidGREZKRl5vRk5GUEZSRlRGVkZYRl9vLUYsNiVRInRGJ0Y0RjdGW28tRiw2JVEjVjJGJ0Y0RjdGW29GYG9GY29GW28tRiw2JVEjVjNGJ0Y0RjdGRi1GOzYmLUYjNigtRjs2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkRGRkZkcEZERkQvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRi1GOzYmLUYjNiYtRmVwNiRRIjJGJ0ZERkZGYnFGREZERmhwRltxRkYtRjs2Ji1GIzYmLUZlcDYkUSIzRidGREZGRmlxRkRGREZocEZbcUZERkRGaHBGW3FGREZERkRGKy8lK2V4ZWN1dGFibGVHRkNGRA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUYjNistSSNtaUdGJDYoUSRhMTRGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjMvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYuNihRJGEyNUYnRjFGNEY2RjlGPEY/LUYuNihRJGEzNkYnRjFGNEY2RjlGPEYxRjYvRjpGPkY8LUZANjBRKCZtaW51cztGJ0YxRjZGaW5GPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRl5vLUYjNitGLUY/LUYuNihRJGEyNkYnRjFGNEY2RjlGPEY/LUYuNihRJGEzNUYnRjFGNEY2RjlGPEYxRjZGaW5GPEZqbi1GIzYrLUYuNihRJGExNUYnRjFGNEY2RjlGPEY/LUYuNihRJGEyNEYnRjFGNEY2RjlGPEY/RmZuRjFGNkZpbkY8LUZANjBRJyZwbHVzO0YnRjFGNkZpbkY8RkVGSEZKRkxGTkZQRlJGXW9GX28tRiM2K0Zqb0Y/RmJvRj8tRi42KFEkYTM0RidGMUY0RjZGOUY8RjFGNkZpbkY8RmBwLUYjNistRi42KFEkYTE2RidGMUY0RjZGOUY8Rj9GXXBGP0Zlb0YxRjZGaW5GPEZqbi1GIzYrRmpwRj9GWUY/RmVwRjFGNkZpbkY8RmpuLUYjNilGam9GPy1GLjYoUSRhMzdGJ0YxRjRGNkY5RjxGMUY2RmluRjxGYHAtRiM2KUZqcEY/LUYuNihRJGEyN0YnRjFGNEY2RjlGPEYxRjZGaW5GPEZqbi1GIzYpLUYuNihRJGExN0YnRjFGNEY2RjlGPEY/RmJvRjFGNkZpbkY8RmBwLUYjNilGW3JGP0Zlb0YxRjZGaW5GPEZgcC1GIzYpRl1wRj9GYXFGMUY2RmluRjxGam4tRiM2KUZmcUY/RmVwRjFGNkZpbkY8RmpuLUkjbW5HRiQ2J1EiMUYnRjFGNkZpbkY8RjFGNkZpbkY8">LDwqKEkkYTE0RzYiIiIiSSRhMjVHRiVGJkkkYTM2R0YlRiZGJiooRiRGJkkkYTI2R0YlRiZJJGEzNUdGJUYmISIiKihJJGExNUdGJUYmSSRhMjRHRiVGJkYoRiZGLCooRi5GJkYqRiZJJGEzNEdGJUYmRiYqKEkkYTE2R0YlRiZGL0YmRitGJkYmKihGM0YmRidGJkYxRiZGLComRi5GJkkkYTM3R0YlRiZGLComRjNGJkkkYTI3R0YlRiZGJiomSSRhMTdHRiVGJkYqRiZGLComRjpGJkYrRiZGJiomRi9GJkY2RiZGJiomRjhGJkYxRiZGLEYmRiw=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L709" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYtLUYsNiVRImdGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNWMUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGY29GXXAtRiw2JVEidEYnRi9GMkZqb0Znb0Zfby1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGX29GXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9vLUZTNiYtRiM2Ji1GXXE2JFEiMkYnRjlGX29GanFGOUY5RmBxRmNxRjlGOUZgcUZjcUY5RjlGX29GZW4tRlM2JC1GIzYtRlxvRl9vRmdvRmpvRl5wRmFwRmpvLUYsNiVRI1YyRidGL0YyRl9vRmRwRjlGOUZfb0Zlbi1GUzYkLUYjNi1GXG9GX29GZ29Gam9GXnBGYXBGam8tRiw2JVEjVjNGJ0YvRjJGX29GZHBGOUY5Rl9vRmVuLUZTNiQtRiM2LUZcb0Zfb0ZhckZqb0ZecEZhcEZqb0ZhckZfb0ZkcEY5RjlGX29GZW4tRlM2JC1GIzYtRlxvRl9vRmFyRmpvRl5wRmFwRmpvRmhyRl9vRmRwRjlGOUZfb0Zlbi1GUzYkLUYjNi1GXG9GX29GaHJGam9GXnBGYXBGam9GaHJGX29GZHBGOUY5Rl9vLUYjNiVGZW4tRlM2JC1GIzYyLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGX29GZ29Gam9GXnBGYXBGam9GYXJGam9GXnBGYXBGam9GaHJGX28tRlM2Ji1GIzYoRmhwRl9vRmZxRl9vLUZTNiYtRiM2Ji1GXXE2JFEiM0YnRjlGX29GaXRGOUY5RmBxRmNxRjlGOUZgcUZjcUY5RjlGOS1GLDYjUSFGJ0Y5RjkvRmFxUSJ8ZnJGJy9GZHFRInxockYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JS1GUzYmLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmBxRmNxRmF2RjlGOUZhdkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjc2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRlM2JC1GIzYtLUYsNiVRImdGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNWMUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGY29GXXAtRiw2JVEidEYnRi9GMkZqb0Znb0Zfby1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGX29GXHFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9vLUZTNiYtRiM2Ji1GXXE2JFEiMkYnRjlGX29GanFGOUY5RmBxRmNxRjlGOUZgcUZjcUY5RjlGX29GZW4tRlM2JC1GIzYtRlxvRl9vRmdvRmpvRl5wRmFwRmpvLUYsNiVRI1YyRidGL0YyRl9vRmRwRjlGOUZfb0Zlbi1GUzYkLUYjNi1GXG9GX29GZ29Gam9GXnBGYXBGam8tRiw2JVEjVjNGJ0YvRjJGX29GZHBGOUY5Rl9vRmVuLUZTNiQtRiM2LUZcb0Zfb0ZhckZqb0ZecEZhcEZqb0ZhckZfb0ZkcEY5RjlGX29GZW4tRlM2JC1GIzYtRlxvRl9vRmFyRmpvRl5wRmFwRmpvRmhyRl9vRmRwRjlGOUZfb0Zlbi1GUzYkLUYjNi1GXG9GX29GaHJGam9GXnBGYXBGam9GaHJGX29GZHBGOUY5Rl9vLUYjNiVGZW4tRlM2JC1GIzYyLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjlGX29GZ29Gam9GXnBGYXBGam9GYXJGam9GXnBGYXBGam9GaHJGX28tRlM2Ji1GIzYoRmhwRl9vRmZxRl9vLUZTNiYtRiM2Ji1GXXE2JFEiM0YnRjlGX29GaXRGOUY5RmBxRmNxRjlGOUZgcUZjcUY5RjlGOS1GLDYjUSFGJ0Y5RjkvRmFxUSJ8ZnJGJy9GZHFRInxockYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JS1GUzYmLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmBxRmNxRmF2RjlGOUZhdkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L708" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjby1JI21vR0YkNi9RJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSJrRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRkstRiw2L1EjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUkjbW5HRiQ2JFEiM0YnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmaW5kZXRGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRlAtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUkobWZlbmNlZEdGJDYmLUYjNiQtRlE2I1EhRidGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GLDYtUSI6RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvRitGSy1GUTYlUSJpRidGVEZWRktGWEZLLUZRNiVRJW5vcHNGJ0ZURlYtRmlvNiQtRiM2JS1GUTYlUSNzbEYnRlRGVi1GaW82Ji1GIzYkRlBGTkZOL0ZhcFEiW0YnL0ZkcFEiXUYnRk5GTkZLRmluRkstRiw2L1EjaWZGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUZRNiVRJGxoc0YnRlRGVi1GaW82JC1GIzYmRmNxRmZxLUZpbzYmLUYjNiRGaXBGTkZORmpxRlxyRk5GTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUZRNiVRJHJoc0YnRlRGVkZkckZLLUYsNi9RJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRlxvRl9vRlBGZW9GXG9GX29GUEZLLUYsNi9RJnVuaW9uRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GaW82Ji1GIzYlRmFyRmRyRk5GTkZgcEZjcEZmcC1GLDYvUSNmaUYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmZwLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGZnBGX3RGZnBGXHEtRmlvNiQtRiM2JC1GUTYlUSdpbmRldDFGJ0ZURlZGTkZOLUYsNi1RIjtGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRkZkb0ZjcS1GaW82Ji1GIzYlLUZmbjYkUSIxRidGTi8lK2V4ZWN1dGFibGVHRjlGTkZORmpxRlxyRml0RlxxLUZpbzYkLUYjNiQtRlE2JVEnaW5kZXQyRidGVEZWRk5GTkZpdEZjcS1GaW82Ji1GIzYkLUZmbjYkUSIyRidGTkZORk5GanFGXHJGaXQtRiM2KEZccS1GaW82JC1GIzYkLUZRNiVRJ2luZGV0M0YnRlRGVkZORk5GaXRGY3EtRmlvNiYtRiM2JEZlbkZORk5GanFGXHJGTkZdcEZkdUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjby1JI21vR0YkNi9RJGZvckYnLyUlYm9sZEdRJXRydWVGJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOS8lKXN0cmV0Y2h5R0Y5LyUqc3ltbWV0cmljR0Y5LyUobGFyZ2VvcEdGOS8lLm1vdmFibGVsaW1pdHNHRjkvJSdhY2NlbnRHRjkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZILUYsNi1RIn5GJy9GM1Enbm9ybWFsRidGN0Y6RjxGPkZARkJGREZGRkktSSNtaUdGJDYlUSJrRicvJSdpdGFsaWNHRjEvRjNRJ2l0YWxpY0YnRkstRiw2L1EjdG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUkjbW5HRiQ2JFEiM0YnRk5GSy1GLDYvUSNkb0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstRlE2JVEmaW5kZXRGJ0ZURlYtRiw2LVEnJnNwYXI7RidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRlAtRiw2LVEqJmNvbG9uZXE7RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUkobWZlbmNlZEdGJDYmLUYjNiQtRlE2I1EhRidGTkZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GLDYtUSI6RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvRitGSy1GUTYlUSJpRidGVEZWRktGWEZLLUZRNiVRJW5vcHNGJ0ZURlYtRmlvNiQtRiM2JS1GUTYlUSNzbEYnRlRGVi1GaW82Ji1GIzYkRlBGTkZOL0ZhcFEiW0YnL0ZkcFEiXUYnRk5GTkZLRmluRkstRiw2L1EjaWZGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUZRNiVRJGxoc0YnRlRGVi1GaW82JC1GIzYmRmNxRmZxLUZpbzYmLUYjNiRGaXBGTkZORmpxRlxyRk5GTi1GLDYtUSI9RidGTkY3RjpGPEY+RkBGQkZERmJvRmRvLUZRNiVRJHJoc0YnRlRGVkZkckZLLUYsNi9RJXRoZW5GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLRlxvRl9vRlBGZW9GXG9GX29GUEZLLUYsNi9RJnVuaW9uRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GaW82Ji1GIzYlRmFyRmRyRk5GTkZgcEZjcEZmcC1GLDYvUSNmaUYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRmZwLUYsNi9RI29kRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGZnBGX3RGZnBGXHEtRmlvNiQtRiM2JC1GUTYlUSdpbmRldDFGJ0ZURlZGTkZOLUYsNi1RIjtGJ0ZORjcvRjtGMUY8Rj5GQEZCRkRGRkZkb0ZjcS1GaW82Ji1GIzYlLUZmbjYkUSIxRidGTi8lK2V4ZWN1dGFibGVHRjlGTkZORmpxRlxyRml0RlxxLUZpbzYkLUYjNiQtRlE2JVEnaW5kZXQyRidGVEZWRk5GTkZpdEZjcS1GaW82Ji1GIzYkLUZmbjYkUSIyRidGTkZORk5GanFGXHJGaXQtRiM2KEZccS1GaW82JC1GIzYkLUZRNiVRJ2luZGV0M0YnRlRGVkZORk5GaXRGY3EtRmlvNiYtRiM2JEZlbkZORk5GanFGXHJGTkZdcEZkdUZO</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtSSNtaUdGJDYlUSRhMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiUtRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRlotSSVtc3VwR0YkNiUtRjE2JVEkYTE3RidGNEY3LUkjbW5HRiQ2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj5GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JVEkYTE1RidGNEY3RjotRiw2JUZWLUkmbWZyYWNHRiQ2KC1GLDYqLUYsNihGaW4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTUZnby9GU0Zoby1GMTYlUSRhMjdGJ0Y0RjdGaXAtRjE2JVEkYTM3RidGNEY3Rj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuLUYsNiZGaW5GaXAtRjE2JVEkYTM1RidGNEY3Rj4tRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNRllGZW4tRiw2JkZdcUZpcC1GMTYlUSRhMzRGJ0Y0RjdGPkZbci1GXW82JFEiMUYnRj5GPkZgcS8lLmxpbmV0aGlja25lc3NHRmVyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpyLyUpYmV2ZWxsZWRHRkJGPkY+RmNvLUYsNiYtRjE2JVEkYTE2RidGNEY3RjotRiw2J0ZWLUYsNihGXG9GaXBGaW5GaXBGYHFGPkZjcUZgckY+Rj5GY28tRiw2JkZpbkY6RmluRj5GY28tRiw2Ji1GMTYlUSRhMjRGJ0Y0RjdGOi1GLDYlRlYtRmNwNigtRiw2KkZncEZbckZmcUZjcUZeckZjcUZjckY+RmBxRmZyRmhyRltzRl1zRj5GPkZjby1GLDYmLUYxNiVRJGEyNUYnRjRGN0Y6LUYsNiVGVi1GZ242JUZdcUZcb0Zgb0Y+Rj5GY28tRiw2Ji1GMTYlUSRhMjZGJ0Y0RjdGOi1GLDYnRlYtRiw2KEZcb0ZpcEZdcUZpcEZgcUY+RmNxRmhxRj5GPkZjby1GLDYmRl1xRjpGXXFGPkZjby1GLDYmRmByRjpGYHJGPkZjby1GLDYmRmhxRjpGaHFGPkZjby1GLDYmLUYxNiVRJGEzNkYnRjRGN0Y6LUYsNiVGVi1GZ242JUZgcUZcb0Zgb0Y+Rj5GY28tRiw2JkZgcUY6RmBxRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PC4vSSRhMTRHNiIsJCokKUkkYTE3R0YlIiIjIiIiISIiL0kkYTE1R0YlLCQqJiwqKihGKUYrSSRhMjdHRiVGK0kkYTM3R0YlRitGKyomRilGK0kkYTM1R0YlRitGLComRjNGK0kkYTM0R0YlRitGK0YrRitGK0Y0RixGLC9JJGExNkdGJSwmKihGKkYrRilGK0Y0RitGLEY4RiwvRilGKS9JJGEyNEdGJSwkKiYsKkYyRitGNUYrRjdGLEYrRixGK0Y0RixGLC9JJGEyNUdGJSwkKiQpRjNGKkYrRiwvSSRhMjZHRiUsJiooRipGK0YzRitGNEYrRixGNkYsL0YzRjMvRjhGOC9GNkY2L0kkYTM2R0YlLCQqJClGNEYqRitGLC9GNEY0</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtSSNtaUdGJDYlUSRhMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiUtRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRlotSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUYjNiQtRiw2Ji1GLDYmLUYxNiVRJGEyN0YnRjRGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRmlvLUYxNiVRJGEzNEYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuLUkjbW5HRiQ2JFEiMUYnRj5GPkY+LUZicDYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmpuNiUtRjE2JVEkYTM1RidGNEY3RmVwRmhwLyUubGluZXRoaWNrbmVzc0dGZHAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHEvJSliZXZlbGxlZEdGQkY+Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZoby9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRJGExNUYnRjRGN0Y6LUYsNiVGVi1GZ242KC1GLDYoLUYsNihGZXBGZW8tRmpuNiVGYm9GZXBGaHBGZW9GW3BGPkZecC1GLDYmLUYxNiVRJGEyNEYnRjRGN0Zlb0ZdcUY+Rl5wLUYsNiZGZXBGZW9GYm9GPkY+Rl1xRmBxRmJxRmVxRmdxRj5GPkZpcS1GLDYmLUYxNiVRJGExNkYnRjRGN0Y6LUYsNiVGVkZbcEY+Rj5GaXEtRiw2Ji1GMTYlUSRhMTdGJ0Y0RjdGOi1GZ242KEZeb0ZdcUZgcUZicUZlcUZncUY+RmlxLUYsNiZGYHNGOkZgc0Y+RmlxLUYsNiYtRjE2JVEkYTI1RidGNEY3RjotRiw2JUZWRlxzRj5GPkZpcS1GLDYmLUYxNiVRJGEyNkYnRjRGN0Y6LUYsNiVGVkZdcUY+Rj5GaXEtRiw2JkZib0Y6RmJvRj5GaXEtRiw2JkZbcEY6RltwRj5GaXEtRiw2JkZdcUY6Rl1xRj5GaXEtRiw2Ji1GMTYlUSRhMzZGJ0Y0RjdGOi1GYnA2JEZqcEY+Rj5GaXEtRiw2Ji1GMTYlUSRhMzdGJ0Y0RjdGOkZedkY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PC4vSSRhMTRHNiIsJComKSwmKiZJJGEyN0dGJSIiIkkkYTM0R0YlRixGLEYsRiwiIiNGLClJJGEzNUdGJUYuISIiRjEvSSRhMTVHRiUsJComLCgqKEYuRiwpRitGLkYsRi1GLEYsKiZJJGEyNEdGJUYsRjBGLEYsKiZGLkYsRitGLEYsRixGMEYxRjEvSSRhMTZHRiUsJEYtRjEvSSRhMTdHRiUqJkYpRixGMEYxL0Y6RjovSSRhMjVHRiUsJCokRjhGLEYxL0kkYTI2R0YlLCRGMEYxL0YrRisvRi1GLS9GMEYwL0kkYTM2R0YlIiIhL0kkYTM3R0YlRk8=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUYsNiYtSSNtaUdGJDYlUSRhMTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiUtRjs2LVEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRlotSSVtc3VwR0YkNiUtRjE2JVEkYTE3RidGNEY3LUkjbW5HRiQ2JFEiMkYnRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRj5GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JVEkYTE1RidGNEY3RjotSSZtZnJhY0dGJDYoLUYsNidGVi1GLDYmLUYxNiVRJGEyNEYnRjRGNy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRmdvL0ZTRmhvLUYxNiVRJGEzNEYnRjRGN0Y+LUY7Ni1RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTUZZRmVuLUYsNiZGXG9GanBGaW5GPkY+Rl5xLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbci8lKWJldmVsbGVkR0ZCRj5GY28tRiw2Ji1GMTYlUSRhMTZGJ0Y0RjdGOi1GLDYlRlZGXnFGPkY+RmNvLUYsNiZGaW5GOkZpbkY+RmNvLUYsNiZGZ3BGOkZncEY+RmNvLUYsNiYtRjE2JVEkYTI1RidGNEY3RjotRiw2JUZWLUZhcDYoLUZdbzYkRmhxRj4tRmduNiVGXnFGXG9GYG9GZnFGaXFGXHJGXnJGPkY+RmNvLUYsNiYtRjE2JVEkYTI2RidGNEY3RjotRl1vNiRGYm9GPkY+RmNvLUYsNiYtRjE2JVEkYTI3RidGNEY3RjotRiw2JUZWLUZhcDYoRmRzRl5xRmZxRmlxRlxyRl5yRj5GPkZjby1GLDYmRl5xRjpGXnFGPkZjby1GLDYmLUYxNiVRJGEzNUYnRjRGN0Y6Rl10Rj5GY28tRiw2Ji1GMTYlUSRhMzZGJ0Y0RjdGOkZddEY+RmNvLUYsNiYtRjE2JVEkYTM3RidGNEY3RjpGXXRGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PC4vSSRhMTRHNiIsJCokKUkkYTE3R0YlIiIjIiIiISIiL0kkYTE1R0YlKiYsJiomSSRhMjRHRiVGK0kkYTM0R0YlRitGLComRipGK0YpRitGK0YrRjNGLC9JJGExNkdGJSwkRjNGLC9GKUYpL0YyRjIvSSRhMjVHRiUsJCokKUYzRipGLEYsL0kkYTI2R0YlIiIhL0kkYTI3R0YlLCQqJEYzRixGLC9GM0YzL0kkYTM1R0YlRkEvSSRhMzZHRiVGQS9JJGEzN0dGJUZB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L707" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdnZ2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Mi1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRK0RHc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYoRlxvLUZQNiQtRiM2Ki1GLDYlUSJWRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3NsRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3FGOUY5RmBwLUZQNiYtRiM2Ny1GLDYlUSRhMzdGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX3FGYHAtRiw2JVEkYTE3RidGL0YyRmJyLUZgcTYkUSIwRidGOUZgcC1GLDYlUSRhMjdGJ0YvRjJGYnJGaHJGYHAtRiw2JVEkYTM0RidGL0YyRmJyRmhyRmBwLUYsNiVRJGEzNUYnRi9GMkZickZockZjcUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnRmNxRjlGOUZjcUY5RjlGYHBGXXBGYnJGX3EtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRmBxNiRRIjNGJ0Y5RmNxRjlGOUZgcEZULUZQNiQtRiM2K0Zlbi1GUDYkLUYjNiVGXG8tRlA2JC1GIzYnRlxvLUZQNiQtRiM2KUZnb0Zqb0ZdcEZgcEZocC1GUDYmLUYjNiRGX3FGOUY5RmVxRmhxRjlGOUZgcC1GUDYmLUYjNjZGX3JGYnJGX3FGYHBGZXJGYnJGX3FGYHBGW3NGYnJGaHJGYHBGXnNGYnJGaHJGYHBGYXNGYnJGaHJGOUY5RmRzRmZzRjlGOUY5RjlGYHBGXXBGYnJGX3FGaHNGXnRGOUY5RmBwRlQtRlA2JC1GIzYrRmVuLUZQNiQtRiM2JUZcby1GUDYkLUYjNidGXG9GXXVGYHAtRlA2Ji1GIzY2Rl9yRmJyRl9xRmBwRmVyRmJyRmhyRmBwRltzRmJyRl9xRmBwRl5zRmJyRmhyRmBwRmFzRmJyRmhyRjlGOUZkc0Zmc0Y5RjlGOUY5RmBwRl1wRmJyRl9xRmhzRl50RjlGOUZgcEZULUZQNiQtRiM2K0Zlbi1GUDYkLUYjNiVGXG8tRlA2JC1GIzYnRlxvRl11RmBwLUZQNiYtRiM2NkZfckZickZfcUZgcEZlckZickZockZgcEZbc0ZickZockZgcEZec0ZickZfcUZgcEZhc0ZickZockY5RjlGZHNGZnNGOUY5RjlGOUZgcEZdcEZickZfcUZoc0ZedEY5RjlGYHBGVC1GUDYkLUYjNitGZW4tRlA2JC1GIzYlRlxvLUZQNiQtRiM2J0Zcb0ZddUZgcC1GUDYmLUYjNjZGX3JGYnJGX3FGYHBGZXJGYnJGaHJGYHBGW3NGYnJGaHJGYHBGXnNGYnJGaHJGYHBGYXNGYnJGX3FGOUY5RmRzRmZzRjlGOUY5RjlGYHBGXXBGYnJGX3FGaHNGXnRGOUY5RmNxRjlGOUZlcUZocS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjcUY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L675" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GNjYkLUYjNiktSSNtbkdGJDYkUSMxNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZFLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRk0vJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZCNiRRIjdGJ0ZFRkctRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNixGYW8tRjY2JC1GIzYsLUYsNiVRJUhvb2tGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJHZ2dkYnRi9GMi1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkctRiw2JVElZHZhckYnRi9GMi1GNjYmLUYjNiUtRiw2JVEiakYnRi9GMkZdcUZFRkVGX3FGYnFGXXFGRUZFRkdGXHItRkg2LVEiPUYnRkVGSy9GT0ZNRlBGUkZURlZGWC9GZW5RLDAuMjc3Nzc3OGVtRicvRmhuRmRyLUZCNiRRIjFGJ0ZFLUZINi1RIy4uRidGRUZLRmJyRlBGUkZURlZGWC9GZW5RLDAuMjIyMjIyMmVtRicvRmhuRmZuRmpuRl1xRkVGRUZHRmpwRl9yRmZyRmlyRkFGXXFGRUZFRl1xRkVGRUZfcUZicUZdcUZFRkVGXXFGRUZFRl1xRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GNjYkLUYjNiktSSNtbkdGJDYkUSMxNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZFLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRk0vJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZCNiRRIjdGJ0ZFRkctRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNixGYW8tRjY2JC1GIzYsLUYsNiVRJUhvb2tGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJHZ2dkYnRi9GMi1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkctRiw2JVElZHZhckYnRi9GMi1GNjYmLUYjNiUtRiw2JVEiakYnRi9GMkZdcUZFRkVGX3FGYnFGXXFGRUZFRkdGXHItRkg2LVEiPUYnRkVGSy9GT0ZNRlBGUkZURlZGWC9GZW5RLDAuMjc3Nzc3OGVtRicvRmhuRmRyLUZCNiRRIjFGJ0ZFLUZINi1RIy4uRidGRUZLRmJyRlBGUkZURlZGWC9GZW5RLDAuMjIyMjIyMmVtRicvRmhuRmZuRmpuRl1xRkVGRUZHRmpwRl9yRmZyRmlyRkFGXXFGRUZFRl1xRkVGRUZfcUZicUZdcUZFRkVGXXFGRUZFRl1xRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkcTNvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoY29udmVydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LEZobi1GUzYkLUYjNi5GaG4tRlM2JC1GIzY+LUYsNiVRJERfeEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmNwRmVwLUYsNiVRIndGJ0YvRjJGYHBGZ29Gam8tRiw2JVEiakYnRi9GMkZgcEZmcEZpcEZgcEZnb0Zqby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY3AvRk5RLDAuMzMzMzMzM2VtRidGX3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfci1JI21uR0YkNiRRIjFGJ0Y5RmBwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl5yRmVwLUZicjYkUSI3RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmJxRlxxRmhxRl1wRltyRmFyRmVyRmhyRltzRjlGOUZicUZdcEZocUZhckZlckZockZbc0Y5RjktRiw2I1EhRidGW3NGOUY5RmJxLUY2Ni1RIidGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRidGZXAtRiw2JVEpREd0ZW5zb3JGJ0YvRjJGYHNGW3NGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRltzRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkcTNvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoY29udmVydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJ2V2YWxER0YnRi9GMi1GUzYkLUYjNictRiw2JVEkYWRkRidGL0YyLUZTNiQtRiM2LEZobi1GUzYkLUYjNi5GaG4tRlM2JC1GIzY+LUYsNiVRJERfeEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkcC1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmNwRmVwLUYsNiVRIndGJ0YvRjJGYHBGZ29Gam8tRiw2JVEiakYnRi9GMkZgcEZmcEZpcEZgcEZnb0Zqby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGY3AvRk5RLDAuMzMzMzMzM2VtRidGX3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHEtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfci1JI21uR0YkNiRRIjFGJ0Y5RmBwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl5yRmVwLUZicjYkUSI3RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmJxRlxxRmhxRl1wRltyRmFyRmVyRmhyRltzRjlGOUZicUZdcEZocUZhckZlckZockZbc0Y5RjktRiw2I1EhRidGW3NGOUY5RmJxLUY2Ni1RIidGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMTExMTExMWVtRidGZXAtRiw2JVEpREd0ZW5zb3JGJ0YvRjJGYHNGW3NGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRltzRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkcXFxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUDYkLUYjNjktRiw2JVEkcTNvRidGL0YyRlctRiw2JVEjZHhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZULUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GZG8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZkby1GLDYlUSJ0RidGL0YyRmVwRl9wRmJwRmluRmVwRmhwRltxRmVwRl9wRmJwRlxvRlctRlA2Ji1GIzYpLUZQNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RldGZnFGX29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRlA2Ji1GIzYnLUZncTYkUSIyRidGOUZXRmRyRl9vRjlGOUZqcUZdckZXLUZQNiYtRiM2Jy1GZ3E2JFEiM0YnRjlGV0Zbc0Zfb0Y5RjlGanFGXXJGX29GOUY5RmpxRl1yRl9vRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkcXFxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUDYkLUYjNjktRiw2JVEkcTNvRidGL0YyRlctRiw2JVEjZHhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZULUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GZG8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZkby1GLDYlUSJ0RidGL0YyRmVwRl9wRmJwRmluRmVwRmhwRltxRmVwRl9wRmJwRlxvRlctRlA2Ji1GIzYpLUZQNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RldGZnFGX29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRlA2Ji1GIzYnLUZncTYkUSIyRidGOUZXRmRyRl9vRjlGOUZqcUZdckZXLUZQNiYtRiM2Jy1GZ3E2JFEiM0YnRjlGV0Zbc0Zfb0Y5RjlGanFGXXJGX29GOUY5RmpxRl1yRl9vRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L730" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2JxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYyLUYsNiVRImVGJ0YvRjItRlA2Ji1GIzYpLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRmdvLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRxcXFGJ0YvRjItRlA2JEZib0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZbcC9GTkZccEZdby1GUDYmLUYjNiYtRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlLUZQNiZGYm9GOS9GaHBRInxmckYnL0ZbcVEifGhyRidGZXBGOUY5RmVwRjlGOUZncEZqcEZnb0ZicEZdcS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhxLUZbczYkUSI3RidGOUZlcEY5RjlGZ29GX3BGXXFGanJGXnNGY3NGZXBGOUY5RmdvRmRvRl1xRmpyRl5zRmNzRmVwRjlGOUZlcEY5RjlGZnJGaHItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2JxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYyLUYsNiVRImVGJ0YvRjItRlA2Ji1GIzYpLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRmdvLUYsNiVRImtGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRxcXFGJ0YvRjItRlA2JEZib0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZbcC9GTkZccEZdby1GUDYmLUYjNiYtRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlLUZQNiZGYm9GOS9GaHBRInxmckYnL0ZbcVEifGhyRidGZXBGOUY5RmVwRjlGOUZncEZqcEZnb0ZicEZdcS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhxLUZbczYkUSI3RidGOUZlcEY5RjlGZ29GX3BGXXFGanJGXnNGY3NGZXBGOUY5RmdvRmRvRl1xRmpyRl5zRmNzRmVwRjlGOUZlcEY5RjlGZnJGaHItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZXBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2JxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNictSSNtbkdGJDYkUSMzMEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIy4uRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR1EmMC4wZW1GJy1GOzYkUSM0MEYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2JxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNictSSNtbkdGJDYkUSMzMEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIy4uRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR1EmMC4wZW1GJy1GOzYkUSM0MEYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmbkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNigtSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkA2JFEiNUYnRkNGRS1GQDYkUSIyRidGQ0ZDLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkY2LVEpJmVxdWFscztGJ0ZDRkkvRk1GS0ZORlBGUkZURlYvRllRLDAuMjc3Nzc3OGVtRicvRmZuRmZvLUYsNiUtRkY2LVEqJnVtaW51czA7RidGQ0ZJRmRvRk5GUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GXnAtRjE2JUYzLUYsNihGP0ZFRltvRkVGaG5GQ0Zeb0ZDRkMtRkY2LVEiLEYnRkNGSUZMRk5GUEZSRlRGVkZYRmVuLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmhuRkUtRkA2JFEiM0YnRkNGQ0Zeb0Zhby1GLDYlRmpvLUYxNiVGMy1GLDYoRj9GRUZdcUZFRmhuRkNGXm9GQ0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmhuRkUtRkA2JFEiNEYnRkNGQ0Zeb0Zhby1GLDYlRmpvLUYxNiVGMy1GLDYoRj9GRUZcckZFRmhuRkNGXm9GQ0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmhuRkVGaG5GQ0Zeb0Zhby1GQDYkRmBvRkNGQ0ZkcC1GLDYmLUYxNiVGMy1GLDYoRj9GRUZobkZFLUZANiRRIjZGJ0ZDRkNGXm9GYW9GX3NGQ0ZkcC1GLDYmLUYxNiVGMy1GLDYoRj9GRUZobkZFLUZANiRRIjdGJ0ZDRkNGXm9GYW9GaHNGQ0ZkcC1GLDYmLUYxNiVGMy1GLDYoRj9GRUZjc0ZFRj9GQ0Zeb0Zhb0Zbc0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmNzRkVGW29GQ0Zeb0Zhby1GLDYlRmpvLUYxNiVGMy1GLDYoRj9GRUZbb0ZFRmNzRkNGXm9GQ0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmNzRkVGXXFGQ0Zeb0Zhby1GLDYlRmpvLUYxNiVGMy1GLDYoRj9GRUZdcUZFRmNzRkNGXm9GQ0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmNzRkVGXHJGQ0Zeb0Zhby1GLDYlRmpvLUYxNiVGMy1GLDYoRj9GRUZcckZFRmNzRkNGXm9GQ0ZDRmRwLUYsNiYtRjE2JUYzLUYsNihGP0ZFRmNzRkVGaG5GQ0Zeb0Zhby1GLDYlRmpvRl9zRkNGQy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkMvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PC0vJkkiZUc2IjYlIiIiIiImIiIjLCQmRiU2JUYoRipGKSEiIi8mRiU2JUYoRikiIiQsJCZGJTYlRihGMkYpRi4vJkYlNiVGKEYpIiIlLCQmRiU2JUYoRjlGKUYuLyZGJTYlRihGKUYpIiIhLyZGJTYlRihGKSIiJ0ZCLyZGJTYlRihGKSIiKEZGLyZGJTYlRihGREYoRkAvJkYlNiVGKEZERiosJCZGJTYlRihGKkZERi4vJkYlNiVGKEZERjIsJCZGJTYlRihGMkZERi4vJkYlNiVGKEZERjksJCZGJTYlRihGOUZERi4vJkYlNiVGKEZERiksJEZCRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we can compute supersymmetry. We encode vector fields as derivations of functions on odd contact (1|7) space with coordinates (<Font italic="true">u|x</Font>) - in the article (<Font italic="true">x</Font><Font encoding="UTF-8">|\316\276)</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L673" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKFBoeXNpY3NGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjpGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L676" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRjY2Ji1GIzYoLUYsNiVRJHZhckYnRi9GMi1GPjYtUSIsRidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEieUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRImlGJ0YvRjJGaG5GXXBGPS1JI21uR0YkNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRl1vLUZhcDYkUSI3RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRl1xRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaG4tRiw2JVE1YW50aWNvbW11dGF0aXZlY29sb3JGJ0YvRjJGPS1GLDYlUSdtYXJvb25GJ0YvRjJGXXFGQUZBRl1xRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRjY2Ji1GIzYoLUYsNiVRJHZhckYnRi9GMi1GPjYtUSIsRidGQUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEieUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVLUYsNiVRImlGJ0YvRjJGaG5GXXBGPS1JI21uR0YkNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRl1vLUZhcDYkUSI3RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRl1xRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGaG4tRiw2JVE1YW50aWNvbW11dGF0aXZlY29sb3JGJ0YvRjJGPS1GLDYlUSdtYXJvb25GJ0YvRjJGXXFGQUZBRl1xRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRjE2JVEnbWFyb29uRidGNEY3Rj4tRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYmLUYxNiVRNmFudGljb21tdXRhdGl2ZXByZWZpeEYnRjRGN0Y6LUYjNiYtRiw2QC1GMTYmUSN4MUYnRjQvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y3RlctRjE2JlEjeDJGJ0Y0RmVvRjdGVy1GMTYmUSN4M0YnRjRGZW9GN0ZXLUYxNiZRI3g0RidGNEZlb0Y3RlctRjE2JlEjeDVGJ0Y0RmVvRjdGVy1GMTYmUSN4NkYnRjRGZW9GN0ZXLUYxNiZRI3g3RidGNEZlb0Y3RlctRjE2JlEjeTFGJ0Y0RmVvRjdGVy1GMTYmUSN5MkYnRjRGZW9GN0ZXLUYxNiZRI3kzRidGNEZlb0Y3RlctRjE2JlEjeTRGJ0Y0RmVvRjdGVy1GMTYmUSN5NUYnRjRGZW9GN0ZXLUYxNiZRI3k2RidGNEZlb0Y3RlctRjE2JlEjeTdGJ0Y0RmVvRjcvRmZvUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRj5GX3JGYXJGPkY+L0ZkclEnJmxzcWI7RicvRmdyUScmcnNxYjtGJw==">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPDBJI3gxRyUqcHJvdGVjdGVkR0kjeDJHRitJI3gzR0YrSSN4NEdGK0kjeDVHRitJI3g2R0YrSSN4N0dGK0kjeTFHRiVJI3kyR0YlSSN5M0dGJUkjeTRHRiVJI3k1R0YlSSN5NkdGJUkjeTdHRiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L762" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Variables <Font italic="true">y</Font> stand for differential d<Font italic="true">x</Font> and they are also odd (again, note difference of notations from that of the article)</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L696" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZIRkgtRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSN4MkYnRi9GMkZeb0ZpbkZERmluRlxvRkhGSEZcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZIRkgtRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSN4MkYnRi9GMkZeb0ZpbkZERmluRlxvRkhGSEZcb0ZI</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiZRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUZJNiZRI3gyRidGTEZPRlJGVC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GLDYtUSsmUGFydGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/RldGWS1GIzYlRl9vRkhGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW8vJSliZXZlbGxlZEdGNC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZjcC8lKmxpbmVicmVha0dRJWF1dG9GJy1GSTYlUSJmRidGTEZSLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZXRlktRmhuNiQtRiM2KC1GSTYlUSJ1RidGTEZSLUYsNi1RIixGJ0YvRjIvRjZGTkY3RjlGO0Y9Rj9GVy9GRVEsMC4zMzMzMzMzZW1GJ0ZIL0ZQUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRi9GL0YvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GIzYmRlxxRl9xRmJxRi9GVEZaRi9GLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUkjeDFHRiZJI3gyR0YmLUklZGlmZkdGJjYkLUkiZkdGKDYkSSJ1R0YoRjdGNyEiIi1GLjYkRjxGOEZANyMsJi1GLjYlRjdGOC1JJWRpZmZHRi9GO0ZARkFGQA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L704" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYrLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyRkQtRiw2JVEjeDJGJ0YvRjJGRC1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGaW5GREZfb0Zib0ZIRkgtRkU2LVEiK0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GaW8tRiM2JUYrLUY2NiQtRiM2KUY6LUY2NiQtRiM2KkZBRkRGaW5GREZcb0ZERl9vRkhGSEZERl9vRkRGaW5GSEZIRkgtRiw2I1EhRidGYm9GSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYrLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyRkQtRiw2JVEjeDJGJ0YvRjJGRC1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGaW5GREZfb0Zib0ZIRkgtRkU2LVEiK0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GaW8tRiM2JUYrLUY2NiQtRiM2KUY6LUY2NiQtRiM2KkZBRkRGaW5GREZcb0ZERl9vRkhGSEZERl9vRkRGaW5GSEZIRkgtRiw2I1EhRidGYm9GSA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L706" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEwR3Jhc3NtYW5uUGFyaXR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEidUYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYlLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYqRjotRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyRmpuLUYsNiVRI3gyRidGL0YyRmpuLUYsNiVRI3gzRidGL0YyRkFGQUZBRj1GYG9GPUZjb0Y9RmZvRj0tRiw2JVEjeDRGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZccEZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEwR3Jhc3NtYW5uUGFyaXR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEidUYnRi9GMi1JI21vR0YkNi1RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC1GIzYlLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYqRjotRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyRmpuLUYsNiVRI3gyRidGL0YyRmpuLUYsNiVRI3gzRidGL0YyRkFGQUZBRj1GYG9GPUZjb0Y9RmZvRj0tRiw2JVEjeDRGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZccEZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZlby1JI21pR0YkNiVRI1YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiZkYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRk8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjVjJGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYmRk9Gam4tRiw2JVEjeDJGJ0YvRjJGOUY5RmVvLUYsNiVRI1YzRidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3gzRidGL0YyRjlGOUZlby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZWLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUYsNiVRI1Y0RidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltzRmBvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRlgtRmZuNiQtRiM2J0ZPRmpuLUYsNiVRInVGJ0YvRjJGY29GOUY5RmVvLUYsNiVRI1Y1RidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3g1RidGL0YyRjlGOUZnckZfcEZdc0ZYLUZmbjYkLUYjNiZGT0ZqbkZkc0Y5RjlGZW8tRiw2JVEjVjZGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYmRk9Gam4tRiw2JVEjeDZGJ0YvRjJGOUY5RmdyRmlwRl1zRlhGYXRGZW8tRiw2JVEjVjdGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYnRk9Gam5GXXMtRiw2JVEjeDdGJ0YvRjJGOUY5RmdyRmZ1Rl1zRlhGYXRGZW9GY29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZlby1JI21pR0YkNiVRI1YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEiZkYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnRk8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjVjJGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYmRk9Gam4tRiw2JVEjeDJGJ0YvRjJGOUY5RmVvLUYsNiVRI1YzRidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3gzRidGL0YyRjlGOUZlby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZWLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUYsNiVRI1Y0RidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3g0RidGL0YyRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltzRmBvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRlgtRmZuNiQtRiM2J0ZPRmpuLUYsNiVRInVGJ0YvRjJGY29GOUY5RmVvLUYsNiVRI1Y1RidGL0YyRjVGT0ZSRlgtRmZuNiQtRiM2JkZPRmpuLUYsNiVRI3g1RidGL0YyRjlGOUZnckZfcEZdc0ZYLUZmbjYkLUYjNiZGT0ZqbkZkc0Y5RjlGZW8tRiw2JVEjVjZGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYmRk9Gam4tRiw2JVEjeDZGJ0YvRjJGOUY5RmdyRmlwRl1zRlhGYXRGZW8tRiw2JVEjVjdGJ0YvRjJGNUZPRlJGWC1GZm42JC1GIzYnRk9Gam5GXXMtRiw2JVEjeDdGJ0YvRjJGOUY5RmdyRmZ1Rl1zRlhGYXRGZW9GY29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjRERGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJmRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ0V4cGFuZEYnRi9GMi1GUDYkLUYjNiYtRlA2JC1GIzYmLUYsNiVRIlZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiRGaW5GOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkRERERidGL0YyRjUtRlA2JC1GIzYpRlRGVy1GLDYlUSJqRidGL0YyRldGaW5GZXBGOUY5RlxvRmBvLUZQNiQtRiM2Ji1GUDYkLUYjNidGW3BGXnBGVEZlcEY5RjktRlA2JC1GIzYmLUZQNiQtRiM2JkZbcEZecEZhcUY5RjktRlA2JC1GIzYlRmluRmVwRjlGOUZlcEY5RjlGZXBGOUY5RmdwRmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjRERGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJmRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ0V4cGFuZEYnRi9GMi1GUDYkLUYjNiYtRlA2JC1GIzYmLUYsNiVRIlZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiRGaW5GOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkRERERidGL0YyRjUtRlA2JC1GIzYpRlRGVy1GLDYlUSJqRidGL0YyRldGaW5GZXBGOUY5RlxvRmBvLUZQNiQtRiM2Ji1GUDYkLUYjNidGW3BGXnBGVEZlcEY5RjktRlA2JC1GIzYmLUZQNiQtRiM2JkZbcEZecEZhcUY5RjktRlA2JC1GIzYlRmluRmVwRjlGOUZlcEY5RjlGZXBGOUY5RmdwRmVwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElREREMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJmRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ0V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYmLUYsNiVRIlZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiUtRiw2JVEjRERGJ0YvRjItRlA2JC1GIzYmRmluRldGXG9GOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElREREMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJmRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJ0V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYmLUYsNiVRIlZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZURjlGOS1GUDYkLUYjNiUtRiw2JVEjRERGJ0YvRjItRlA2JC1GIzYmRmluRldGXG9GOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRERERicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNjotSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiN0YnRj5GQC1GLDYlUSJmRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJ1RidGL0YyRj5GPi1GQTYtUSJ+RidGPkZEL0ZIRkZGSUZLRk1GT0ZRRlMvRldGVS1GLDYlUSN4MUYnRi9GMkZgby1GLDYlUSN4NEYnRi9GMkZgby1GLDYlUSN4N0YnRi9GMkZgby1GLDYlUSN5MUYnRi9GMi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZlcC1GLDYlUSJzRidGL0YyRmluRmBvRmVvRmBvRltwRmBvLUYsNiVRI3k0RidGL0YyRj5GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZkcEZmcC1GLDYlUSVEREQxRidGL0YyRjUvJStleGVjdXRhYmxlR0ZGRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRERERicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNjotSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiN0YnRj5GQC1GLDYlUSJmRidGL0YyLUY2NiQtRiM2JC1GLDYlUSJ1RidGL0YyRj5GPi1GQTYtUSJ+RidGPkZEL0ZIRkZGSUZLRk1GT0ZRRlMvRldGVS1GLDYlUSN4MUYnRi9GMkZgby1GLDYlUSN4NEYnRi9GMkZgby1GLDYlUSN4N0YnRi9GMkZgby1GLDYlUSN5MUYnRi9GMi1GQTYtUSIrRidGPkZERmNvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZlcC1GLDYlUSJzRidGL0YyRmluRmBvRmVvRmBvRltwRmBvLUYsNiVRI3k0RidGL0YyRj5GPi1GQTYtUSgmbWludXM7RidGPkZERmNvRklGS0ZNRk9GUUZkcEZmcC1GLDYlUSVEREQxRidGL0YyRjUvJStleGVjdXRhYmxlR0ZGRj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L721" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjTDdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNMMUYnRi9GMi1GUzYkLUYjNkEtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ1RidGL0YyRjlGOUZobi1GLDYlUSN4MUYnRi9GMkZobi1GLDYlUSN4NEYnRi9GMkZobi1GLDYlUSN4N0YnRi9GMkZobi1GLDYlUSN5MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUklbXN1cEdGJDYlRmVvLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUYsNiVRI3gyRidGL0YyRmhuLUYsNiVRI3gzRidGL0YyRmhuLUYsNiVRI3k0RidGL0YyRmhuLUYsNiVRI3k3RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXAtRiw2JVEic0YnRi9GMkZhb0ZobkZob0ZobkZecEZobkZcckY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZockY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjTDdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSNMMUYnRi9GMi1GUzYkLUYjNkEtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZcby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJ1RidGL0YyRjlGOUZobi1GLDYlUSN4MUYnRi9GMkZobi1GLDYlUSN4NEYnRi9GMkZobi1GLDYlUSN4N0YnRi9GMkZobi1GLDYlUSN5MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUklbXN1cEdGJDYlRmVvLUYjNiUtSSNtbkdGJDYkUSIzRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmhuLUYsNiVRI3gyRidGL0YyRmhuLUYsNiVRI3gzRidGL0YyRmhuLUYsNiVRI3k0RidGL0YyRmhuLUYsNiVRI3k3RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXAtRiw2JVEic0YnRi9GMkZhb0ZobkZob0ZobkZecEZobkZcckY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZockY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GUy1GIzYoLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSJ1RidGL0YyRmVuLUYjNi4tRiw2JlEjeDNGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZlbi1GLDYmUSN4N0YnRi9GY29GMkZlbi1GLDYmUSN5MUYnRi9GY29GMkZlbi1GLDYmUSN5MkYnRi9GY29GMkZlbi1GLDYmUSN5NEYnRi9GY29GMkZlbi1GLDYmUSN5N0YnRi9GY29GMkY5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYoRldGZW5GW29GZW4tRiM2Li1GLDYmUSN4MkYnRi9GY29GMkZlbkZmb0ZlbkZpb0Zlbi1GLDYmUSN5M0YnRi9GY29GMkZlbkZfcEZlbkZicEY5RjlGZXAtSSZtZnJhY0dGJDYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KC1GY3E2KC1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiM2JUZeckZbb0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y9LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRmJzLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUZocTYkLUYjNiZGW28vRmRvUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5RmVuLUYjNiotRiw2JlEjeDFGJ0YvRmNvRjJGZW5GaW9GZW5GXHBGZW4tRiw2JlEjeTVGJ0YvRmNvRjJGOUY5LUZYNiRRIjJGJ0Y5RmNyRmZyRmlyRltzLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNihGV0ZlbkZbb0Zlbi1GIzYuRlt1RmVuRmZvRmVuRlxwRmVuRl9xRmVuRl9wRmVuRmJwRjlGOUZlcC1GY3E2KC1GIzYmRmdxRmVuLUYjNipGW3VGZW5GaW9GZW5GX3FGZW4tRiw2JlEjeTZGJ0YvRmNvRjJGOUY5RmF1RmNyRmZyRmlyRltzRmR1LUYjNiYtRmhxNiQtRiM2KC1GY3E2KC1JJW1zdXBHRiQ2JUZeckZhdS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiM2JUZeci1GXXc2JUZbb0ZhdUZfd0Y5RmNyRmZyRmlyRltzRl1zRlt0Rl50RmF0RjlGOUZlbi1GIzYuRlt1RmVuRlxxRmVuRmBvRmVuRmlvRmVuRl51RmVuRmF2RjlGOUZkdS1GIzYmLUZYNiRRIjNGJ0Y5RmVuLUYjNjJGW3VGZW5GXHFGZW5GYG9GZW5GZm9GZW5GXHBGZW5GX3BGZW5GXnVGZW5GYnBGOUY5RmR1LUYjNiZGandGZW4tRiM2MkZbdUZlbkZccUZlbkZgb0ZlbkZmb0ZlbkZfcUZlbkZfcEZlbkZhdkZlbkZicEY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR0bXBHRigsMiooIiInIiIiSSJ1R0YoRjEtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNihJI3gzR0YmSSN4N0dGJkkjeTFHRihJI3kyR0YoSSN5NEdGKEkjeTdHRihGMSEiIiooRjBGMUYyRjEtRjQ2KEkjeDJHRiZGPkY/SSN5M0dGKEZBRkJGMUYxKigjRjEiIiNGMS1JJWRpZmZHRiY2JC1JImZHRig2I0YyRjJGMS1GNDYmSSN4MUdGJkY/RkBJI3k1R0YoRjFGMSooRjBGMUYyRjEtRjQ2KEZURj5GQEZIRkFGQkYxRkMqKEZKRjFGTEYxLUY0NiZGVEY/RkhJI3k2R0YoRjFGMSomLUZNNiRGTy1JIiRHRiY2JEYyRktGMS1GNDYoRlRGR0Y9Rj9GVUZmbkYxRkMqJiIiJEYxLUY0NipGVEZHRj1GPkZARkFGVUZCRjFGQyomRmBvRjEtRjQ2KkZURkdGPUY+RkhGQUZmbkZCRjFGQzcjLDJGL0ZDRkRGMUZJRjFGVkZDRllGMSomLUZNNiRGTEYyRjFGXW9GMUZDRl9vRkNGY29GQw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMi9GM1Enbm9ybWFsRidGPS1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZlbi8lK2V4ZWN1dGFibGVHRkVGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMi9GM1Enbm9ybWFsRidGPS1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZlbi8lK2V4ZWN1dGFibGVHRkVGPQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkc3BsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEic0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYpRlRGV0Zpbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RlxvRjlGOUZXLUYsNiVRJWRpZmZGJ0YvRjJGT0Zcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3BseUYnRi9GMkY1RlRGXm8tRiw2JVEoRmxhdHRlbkYnRi9GMi1GUDYkLUYjNiZGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNidGVEZXLUYsNiVRI3kxRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kyRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kzRidGL0YyRlxvRjlGOUZXLUYsNiVRI3k0RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k1RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k2RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k3RidGL0YyRlxvRjlGOUZcb0Y5RjlGXXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZm4vJSZkZXB0aEdGYHUvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElc3BseEYnRi9GMkY1RlRGXm9GY3EtRlA2JC1GIzYlRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYmRlRGVy1GLDYlUSN4MUYnRi9GMkY5RjlGVy1GLDYlUSN4MkYnRi9GMkY5RjlGVy1GLDYlUSN4M0YnRi9GMkY5RjlGVy1GLDYlUSN4NEYnRi9GMkY5RjlGVy1GLDYlUSN4NUYnRi9GMkY5RjlGVy1GLDYlUSN4NkYnRi9GMkY5RjlGVy1GLDYlUSN4N0YnRi9GMkY5RjlGOUY5Rl1xLUYsNiVRJENmZkYnRi9GMkY1RlRGXm8tRlA2Ji1GIzYmLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JkZodS1GUDYkLUYjNiZGYHEtRlA2JC1GIzYlRlRGXG9GOUY5RlxvRjlGOUZcb0Y5RjlGXG9GOUY5L0ZocFEifGZyRicvRltxUSJ8aHJGJ0ZdcUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkc3BsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEic0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRlA2Ji1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYpRlRGV0Zpbi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5RlxvRjlGOUZXLUYsNiVRJWRpZmZGJ0YvRjJGT0Zcb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3BseUYnRi9GMkY1RlRGXm8tRiw2JVEoRmxhdHRlbkYnRi9GMi1GUDYkLUYjNiZGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNihGKy1GUDYkLUYjNidGVEZXLUYsNiVRI3kxRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kyRidGL0YyRlxvRjlGOUZXLUYsNiVRI3kzRidGL0YyRlxvRjlGOUZXLUYsNiVRI3k0RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k1RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k2RidGL0YyRlxvRjlGOUZXLUYsNiVRI3k3RidGL0YyRlxvRjlGOUZcb0Y5RjlGXXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZm4vJSZkZXB0aEdGYHUvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElc3BseEYnRi9GMkY1RlRGXm9GY3EtRlA2JC1GIzYlRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYnRistRlA2JC1GIzYmRlRGVy1GLDYlUSN4MUYnRi9GMkY5RjlGVy1GLDYlUSN4MkYnRi9GMkY5RjlGVy1GLDYlUSN4M0YnRi9GMkY5RjlGVy1GLDYlUSN4NEYnRi9GMkY5RjlGVy1GLDYlUSN4NUYnRi9GMkY5RjlGVy1GLDYlUSN4NkYnRi9GMkY5RjlGVy1GLDYlUSN4N0YnRi9GMkY5RjlGOUY5Rl1xLUYsNiVRJENmZkYnRi9GMkY1RlRGXm8tRlA2Ji1GIzYmLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JkZodS1GUDYkLUYjNiZGYHEtRlA2JC1GIzYlRlRGXG9GOUY5RlxvRjlGOUZcb0Y5RjlGXG9GOUY5L0ZocFEifGZyRicvRltxUSJ8aHJGJ0ZdcUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkQ2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEkdG1wRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkQ2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEkdG1wRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbW5HRiQ2JFErJnVtaW51czA7M0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiRRIjBGJ0YyRjUtRiw2JS1GNjYtUSomdW1pbnVzMDtGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GWS1GLDYmLUYvNiRRIjZGJ0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGV0Y/RkFGQ0ZFRkdGSS9GTUZLLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0YyRjJGNUZlbkY1LUYsNiVGVC1JJm1mcmFjR0YkNigtRiw2KC1GaW82KC1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0YyRjlGV0Y/RkFGQ0ZFRkdGSUZdby1GLDYlRl9wRl5vRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlwLyUpYmV2ZWxsZWRHRjstSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGY3EvJSpsaW5lYnJlYWtHUSVhdXRvRictRl9vNiVRImZGJ0Zib0Zkby1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YyRjlGV0Y/RkFGQ0ZFRkdGSUZdby1GIzYkLUYsNiZGXm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyRjItRi82JFEiMkYnRjJGZHBGZ3BGanBGXHFGMkY1LUYsNigtRmlvNigtSSVtc3VwR0YkNiVGX3BGW3MvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZRLUYsNiVGX3AtRmNzNiVGXm9GW3NGZXNGMkZkcEZncEZqcEZccUZecUZcckZfckZickYyRmZyRmlyRjJGMi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8KCEiJCIiISwkKiYiIiciIiJJInVHRihGMiEiIiwkRjBGMiwkKiYjRjIiIiNGMi1JJWRpZmZHRiY2JC1JImZHRig2I0YzRjNGMkY0LUY7NiRGPS1JIiRHRiY2JEYzRjk3IzwoRi1GLkYvRjVGNi1GOzYkRjpGMw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L763" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Operation <Font italic="true">coeff</Font> does not work with anticommuting variables in differential equations, so we introduce our version <Font italic="true">Cff</Font></Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjRmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNGMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiw2JVEjRjJGJ0YvRjJGUi1GLDYlUSNGNEYnRi9GMkZSLUYsNiVRI0Y2RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0ZvRidGL0YyRjUtRiw2JVEjRjFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkZSLUYsNiVRI0Y1RidGL0YyRlItRiw2JVEjRjdGJ0YvRjJGW28vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjRmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNGMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiw2JVEjRjJGJ0YvRjJGUi1GLDYlUSNGNEYnRi9GMkZSLUYsNiVRI0Y2RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0ZvRidGL0YyRjUtRiw2JVEjRjFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkZSLUYsNiVRI0Y1RidGL0YyRlItRiw2JVEjRjdGJ0YvRjJGW28vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjSGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNIMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiw2JVEjSDJGJ0YvRjJGUi1GLDYlUSNINEYnRi9GMkZSLUYsNiVRI0g2RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0hvRidGL0YyRjUtRiw2JVEjSDFGJ0YvRjJGUi1GLDYlUSNIM0YnRi9GMkZSLUYsNiVRI0g1RidGL0YyRlItRiw2JVEjSDdGJ0YvRjJGW28vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjSGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNIMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiw2JVEjSDJGJ0YvRjJGUi1GLDYlUSNINEYnRi9GMkZSLUYsNiVRI0g2RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0hvRidGL0YyRjUtRiw2JVEjSDFGJ0YvRjJGUi1GLDYlUSNIM0YnRi9GMkZSLUYsNiVRI0g1RidGL0YyRlItRiw2JVEjSDdGJ0YvRjJGW28vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Above are general functions on <Font italic="true">M</Font>. Now we write the condition that contact vector field </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUYsNiZRImZGJ0YvRjJGNUYyLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJw==">LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JlEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUYsNiZRImZGJ0YvRjJGNUYyLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJw==</Equation><Font foreground="[255,0,255]"> preserves the cubic <Font italic="true">q</Font> on the contact distribution <Font italic="true">D. </Font>We solve in turn for even and odd parts.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdci1JI21pR0YkNiVRJEVlcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI0wxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRmVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRI3k0RidGL0YyRmZuLUYsNiVRI3k3RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEjeTFGJ0YvRjJGZm4tRiw2JVEjTDRGJ0YvRjJGUkZmbkZfb0Zib0Zob0ZmbkZcb0Zmbi1GLDYlUSNMN0YnRi9GMkZSRmJvLUYsNiVRI0wyRidGL0YyLUZTNiQtRiM2JEZXRjlGOUZmbi1GLDYlUSN5NUYnRi9GMkZmbkZfb0Ziby1GLDYlUSN5MkYnRi9GMkZmbi1GLDYlUSNMNUYnRi9GMkZkcEZmbkZfb0Zib0ZbcUZmbkZocEZmbkZecEZkcEZiby1GLDYlUSNMM0YnRi9GMkZkcEZmbi1GLDYlUSN5NkYnRi9GMkZmbkZfb0Ziby1GLDYlUSN5M0YnRi9GMkZmbi1GLDYlUSNMNkYnRi9GMkZkcEZmbkZfb0Zib0ZncUZmbkZkcUZmbkZecEZkcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRk9GZHBGZm5GW3FGZm5GZ3FGXXJGaG9GZm5GYXBGZHBGZm5GZ3FGXXJGaG9GZm5GW3FGZm5GYXFGZHBGYm9GW3BGZHBGZm5GaHBGZm5GZHFGYm9GXG9GZm5GXnFGZHBGZm5GZHFGYm9GXG9GZm5GaHBGZm5GanFGZHBGXXItRiw2JVEjSGVGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUZTNiQtRiM2QUZob0ZmbkZcb0ZmbkZfb0Zib0ZbcUZmbkZocEZmbkZfb0Zib0ZncUZmbkZkcUZmbkZfb0ZdckZob0ZmbkZbcUZmbkZncUZib0Zcb0ZmbkZocEZmbkZkcUZaRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdci1JI21pR0YkNiVRJEVlcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI0wxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRmVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRI3k0RidGL0YyRmZuLUYsNiVRI3k3RidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEjeTFGJ0YvRjJGZm4tRiw2JVEjTDRGJ0YvRjJGUkZmbkZfb0Zib0Zob0ZmbkZcb0Zmbi1GLDYlUSNMN0YnRi9GMkZSRmJvLUYsNiVRI0wyRidGL0YyLUZTNiQtRiM2JEZXRjlGOUZmbi1GLDYlUSN5NUYnRi9GMkZmbkZfb0Ziby1GLDYlUSN5MkYnRi9GMkZmbi1GLDYlUSNMNUYnRi9GMkZkcEZmbkZfb0Zib0ZbcUZmbkZocEZmbkZecEZkcEZiby1GLDYlUSNMM0YnRi9GMkZkcEZmbi1GLDYlUSN5NkYnRi9GMkZmbkZfb0Ziby1GLDYlUSN5M0YnRi9GMkZmbi1GLDYlUSNMNkYnRi9GMkZkcEZmbkZfb0Zib0ZncUZmbkZkcUZmbkZecEZkcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRk9GZHBGZm5GW3FGZm5GZ3FGXXJGaG9GZm5GYXBGZHBGZm5GZ3FGXXJGaG9GZm5GW3FGZm5GYXFGZHBGYm9GW3BGZHBGZm5GaHBGZm5GZHFGYm9GXG9GZm5GXnFGZHBGZm5GZHFGYm9GXG9GZm5GaHBGZm5GanFGZHBGXXItRiw2JVEjSGVGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUZTNiQtRiM2QUZob0ZmbkZcb0ZmbkZfb0Zib0ZbcUZmbkZocEZmbkZfb0Zib0ZncUZmbkZkcUZmbkZfb0ZdckZob0ZmbkZbcUZmbkZncUZib0Zcb0ZmbkZocEZmbkZkcUZaRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L735" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkY2ZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkQ2ZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEkRWVxRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkY2ZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkQ2ZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEkRWVxRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmZUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmZUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkOTMxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRKKg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZHNsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmZUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZHNsZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmZUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L698" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmcmRzbGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRyaHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkc2xlRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmcmRzbGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRyaHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkc2xlRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZyZHNsZUdGKDw9IiIhSSVfQzEwR0YoSSVfQzExR0YoSSVfQzEyR0YoSSVfQzEzR0YoSSVfQzE0R0YoSSVfQzE1R0YoSSVfQzE2R0YoSSVfQzE3R0YoSSRfQzVHRihJJF9DNkdGKEkkX0M3R0YoSSRfQzhHRihJJF9DOUdGKCwkKiYjIiIiIiIjRkBGMEZARkAsJComIiIkRkBGMUZAISIiLCQqJkY/RkBGMUZARkAsJComRkFGQEY4RkBGQCwkKiZGQUZARjlGQEZALCQqJkZBRkBGOkZARkUsJComRj9GQEY7RkBGRSwkKiZGP0ZARjxGQEZALCwqKEZBRkBGMUZAKUkidUdGKEZBRkBGRSooI0ZBRkRGQEkkX0M0R0YoRkBGVUZARkUqKEZXRkBJJF9DM0dGKEZARlVGQEZFKihGV0ZASSRfQzJHRihGQEZVRkBGRUkkX0MxR0YoRkAsJiooRkFGQEYxRkBGVUZARkBGZm5GQCwmRmluRkBGWkZALCZGaW5GQEZYRkAsKiooIiInRkBGMUZARlVGQEZARmZuRkBGWkZARlhGQDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZyZHNsZUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZyZHNsZUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZILUYsNiYtSSNtaUdGJDYlUSRfQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj5GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JVElX0MxMEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxMUYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxMkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxM0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxNEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxNUYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxNkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxN0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0MyRidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzNGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRJF9DNEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0M1RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzZGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRJF9DN0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0M4RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzlGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRInVGJ0Y0RjdGOkZcdEY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PDQvSSRfQzFHNiIiIiEvSSVfQzEwR0YlRiYvSSVfQzExR0YlRiYvSSVfQzEyR0YlRiYvSSVfQzEzR0YlRiYvSSVfQzE0R0YlRiYvSSVfQzE1R0YlRiYvSSVfQzE2R0YlRiYvSSVfQzE3R0YlRiYvSSRfQzJHRiVGJi9JJF9DM0dGJUYmL0kkX0M0R0YlRiYvSSRfQzVHRiVGJi9JJF9DNkdGJUYmL0kkX0M3R0YlRiYvSSRfQzhHRiVGJi9JJF9DOUdGJUYmL0kidUdGJUZI</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L697" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKCZtaW51cztGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21uR0YkNiRRIjFGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKCZtaW51cztGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21uR0YkNiRRIjFGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM8</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdci1JI21pR0YkNiVRJEVvcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI0wxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRm9GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRI3k0RidGL0YyRmZuLUYsNiVRI3k3RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEjeTFGJ0YvRjJGZm4tRiw2JVEjTDRGJ0YvRjJGUkZmbkZfby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRmZuRlxvRmZuLUYsNiVRI0w3RidGL0YyRlJGXnAtRiw2JVEjTDJGJ0YvRjItRlM2JC1GIzYkRldGOUY5RmZuLUYsNiVRI3k1RidGL0YyRmZuRl9vRmJvLUYsNiVRI3kyRidGL0YyRmZuLUYsNiVRI0w1RidGL0YyRmdwRmZuRl9vRl5wRl5xRmZuRltxRmZuRmFwRmdwRl5wLUYsNiVRI0wzRidGL0YyRmdwRmZuLUYsNiVRI3k2RidGL0YyRmZuRl9vRmJvLUYsNiVRI3kzRidGL0YyRmZuLUYsNiVRI0w2RidGL0YyRmdwRmZuRl9vRl5wRmpxRmZuRmdxRmZuRmFwRmdwRmJvRk9GZ3BGZm5GXnFGZm5GanFGXnBGaG9GZm5GZHBGZ3BGZm5GanFGYm9GaG9GZm5GXnFGZm5GZHFGZ3BGXnBGW3BGZ3BGZm5GW3FGZm5GZ3FGYm9GXG9GZm5GYXFGZ3BGZm5GZ3FGXnBGXG9GZm5GW3FGZm5GXXJGZ3BGYm8tRiw2JVEjSG9GJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUZTNiQtRiM2QEZob0ZmbkZcb0ZmbkZfb0ZecEZecUZmbkZbcUZmbkZfb0ZecEZqcUZmbkZncUZmbkZfb0Zib0Zob0ZmbkZecUZmbkZqcUZecEZcb0ZmbkZbcUZmbkZncUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdci1JI21pR0YkNiVRJEVvcUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI0wxRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRm9GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUYsNiVRI3k0RidGL0YyRmZuLUYsNiVRI3k3RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiw2JVEjeTFGJ0YvRjJGZm4tRiw2JVEjTDRGJ0YvRjJGUkZmbkZfby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRmZuRlxvRmZuLUYsNiVRI0w3RidGL0YyRlJGXnAtRiw2JVEjTDJGJ0YvRjItRlM2JC1GIzYkRldGOUY5RmZuLUYsNiVRI3k1RidGL0YyRmZuRl9vRmJvLUYsNiVRI3kyRidGL0YyRmZuLUYsNiVRI0w1RidGL0YyRmdwRmZuRl9vRl5wRl5xRmZuRltxRmZuRmFwRmdwRl5wLUYsNiVRI0wzRidGL0YyRmdwRmZuLUYsNiVRI3k2RidGL0YyRmZuRl9vRmJvLUYsNiVRI3kzRidGL0YyRmZuLUYsNiVRI0w2RidGL0YyRmdwRmZuRl9vRl5wRmpxRmZuRmdxRmZuRmFwRmdwRmJvRk9GZ3BGZm5GXnFGZm5GanFGXnBGaG9GZm5GZHBGZ3BGZm5GanFGYm9GaG9GZm5GXnFGZm5GZHFGZ3BGXnBGW3BGZ3BGZm5GW3FGZm5GZ3FGYm9GXG9GZm5GYXFGZ3BGZm5GZ3FGXnBGXG9GZm5GW3FGZm5GXXJGZ3BGYm8tRiw2JVEjSG9GJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUZTNiQtRiM2QEZob0ZmbkZcb0ZmbkZfb0ZecEZecUZmbkZbcUZmbkZfb0ZecEZqcUZmbkZncUZmbkZfb0Zib0Zob0ZmbkZecUZmbkZqcUZecEZcb0ZmbkZbcUZmbkZncUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GWkY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkY2ZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkQ2ZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEkRW9xRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkY2ZvRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkQ2ZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEkRW9xRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmb0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmb0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkOTM5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRSKg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZHNsb0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmb0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZHNsb0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJGNmb0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L740" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmcmRzbG9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRyaHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkc2xvRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmcmRzbG9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRyaHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkc2xvRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGX29GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcmRzbG9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNlxvLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVfQzExRidGL0YyRlgtRiw2JVElX0MxMkYnRi9GMkZYLUYsNiVRJV9DMTNGJ0YvRjJGWC1GLDYlUSVfQzE0RidGL0YyRlgtRiw2JVEkX0M1RidGL0YyRlgtRiw2JVEkX0M2RidGL0YyRlgtRiw2JVEkX0M3RidGL0YyRlgtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiM2Ji1GVTYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZuL0ZORmduRmpuRjlGOUZYLUYjNiYtRlU2JFEiNkYnRjlGXHFGam5GOUZYLUYjNiZGaXBGXHFGXW9GOUZYLUYjNiVGYXAtSSZtZnJhY0dGJDYoRmVxLUZVNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y9RjlGWC1GIzYlRmFwLUYjNiZGaXBGXHFGYG9GOUY5RlgtRmpxNihGW3NGXHJGX3JGYnJGZXJGZ3JGWC1GIzYlRmFwRmNvRjlGWC1GIzYmRmlwRlxxRmNvRjlGWC1GanE2KEZhc0ZcckZfckZickZlckZnckZYLUYjNiVGYXAtRiM2JkZcckZccUZmb0Y5RjlGWC1GIzYlRmFwLUZqcTYoRmZvRmlwRl9yRmJyRmVyRmdyRjlGWC1GIzYlRmFwLUYjNiZGXHJGXHFGaW9GOUY5RlgtRmpxNihGaW9GaXBGX3JGYnJGZXJGZ3JGWC1GIzYmRlxyRlxxRlxwRjlGWC1GIzYlRmFwLUZqcTYoRlxwRmlwRl9yRmJyRmVyRmdyRjlGWEZndEZYLUYjNiYtRmpxNigtRiM2KC1GVTYkUSI0RidGOUZccUZdb0ZccS1GLDYlUSJ1RidGL0YyRjlGXHJGX3JGYnJGZXJGZ3ItRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRwRmZwLUYsNiVRJF9DOUYnRi9GMkY5RlgtRiM2J0ZhcC1GanE2KC1GIzYoRl91RlxxRmBvRlxxRmJ1RjlGXHJGX3JGYnJGZXJGZ3JGZXUtRiw2JVEkX0M4RidGL0YyRjlGWC1GIzYmLUZqcTYoLUYjNihGX3VGXHFGY29GXHFGYnVGOUZcckZfckZickZlckZnckZldS1GLDYlUSVfQzEwRidGL0YyRjlGWC1GIzYnRmFwLUYjNihGaXBGXHFGaW9GXHFGYnVGOUZldS1GLDYlUSRfQzFGJ0YvRjJGOUZYLUYjNiYtRiM2KEZfdUZccUZqbkZccUZidUY5RmV1LUYsNiVRJF9DNEYnRi9GMkY5RlgtRiM2J0ZhcC1GIzYoRmlwRlxxRmZvRlxxRmJ1RjlGZXUtRiw2JVEkX0MyRidGL0YyRjlGWC1GIzYmLUYjNihGaXBGXHFGXHBGXHFGYnVGOUZldS1GLDYlUSRfQzNGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZyZHNsb0dGKDxBIiIhSSVfQzExR0YoSSVfQzEyR0YoSSVfQzEzR0YoSSVfQzE0R0YoSSRfQzVHRihJJF9DNkdGKEkkX0M3R0YoLCQqJiIiIyIiIkYwRjohIiIsJComIiInRjpGMEY6RjosJComRjlGOkYxRjpGOiwkKiYjRjkiIiRGOkYxRjpGOywkKiZGOUY6RjJGOkY7LCQqJkZDRjpGMkY6RjosJEYzRjssJComRjlGOkYzRjpGOiwkKiZGQ0Y6RjNGOkY6LCQqJkZERjpGNEY6RjssJComI0Y6RjlGOkY0RjpGOywkKiZGREY6RjVGOkY7LCQqJkZSRjpGNUY6RjosJComRkRGOkY2RjpGOiwkKiZGUkY6RjZGOkY7LCRGWkY6LCYqKCMiIiVGREY6RjFGOkkidUdGKEY6RjpJJF9DOUdGKEY6LCYqKEZobkY6RjJGOkZqbkY6RjtJJF9DOEdGKEY6LCYqKEZobkY6RjNGOkZqbkY6RjpJJV9DMTBHRihGOiwmKihGOUY6RjVGOkZqbkY6RjtJJF9DMUdGKEY6LCYqKEZpbkY6RjBGOkZqbkY6RjpJJF9DNEdGKEY6LCYqKEY5RjpGNEY6RmpuRjpGO0kkX0MyR0YoRjosJiooRjlGOkY2RjpGam5GOkY6SSRfQzNHRihGOjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJnJkc2xvRidGNEY3L0Y4USdub3JtYWxGJ0ZCRkJGKy1JI21vR0YkNi1RIn5GJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlkvJStleGVjdXRhYmxlR0ZKRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJnJkc2xvRidGNEY3L0Y4USdub3JtYWxGJ0ZCRkJGKy1JI21vR0YkNi1RIn5GJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlkvJStleGVjdXRhYmxlR0ZKRkI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZCLUYsNiYtSSNtaUdGJDYlUSRfQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmZXF1YWxzO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj5GPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNiYtRjE2JVElX0MxMEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxMUYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxMkYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxM0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVElX0MxNEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0MyRidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzNGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRJF9DNEYnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0M1RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzZGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRJF9DN0YnRjRGN0Y6RlRGPkZYLUYsNiYtRjE2JVEkX0M4RidGNEY3RjpGVEY+RlgtRiw2Ji1GMTYlUSRfQzlGJ0Y0RjdGOkZURj5GWC1GLDYmLUYxNiVRInVGJ0Y0RjdGOkZdc0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PDEvSSRfQzFHNiIiIiEvSSVfQzEwR0YlRiYvSSVfQzExR0YlRiYvSSVfQzEyR0YlRiYvSSVfQzEzR0YlRiYvSSVfQzE0R0YlRiYvSSRfQzJHRiVGJi9JJF9DM0dGJUYmL0kkX0M0R0YlRiYvSSRfQzVHRiVGJi9JJF9DNkdGJUYmL0kkX0M3R0YlRiYvSSRfQzhHRiVGJi9JJF9DOUdGJUYmL0kidUdGJUZC</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L741" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKCZtaW51cztGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21uR0YkNiRRIjFGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RKCZtaW51cztGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1JI21uR0YkNiRRIjFGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM5</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here are even resp odd generators of generating functions of the symmetry G(3)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkRkZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYxLUYsNiVRI19DRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJhRidGL0YyRl9vRmJvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGYm9GZW8tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcC1GZHA2JFEjMTdGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYHFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcC1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSNGZUYnRi9GMkZbcC1GLDYlUSVkc2xlRidGL0YyRmBxRjlGOUZgcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkRkZvRidGL0YyRjVGTy1GUzYkLUYjNictRlM2Ji1GIzYlRmVuLUZTNiQtRiM2MEZcb0Zfb0Zib0Zlby1GLDYlUSJiRidGL0YyRl9vRmJvRltwRmJvRmVvRmNwRmdwLUZkcDYkUSMxNEYnRjlGOUY5RjlGOUZicUZlcUZbcEZocS1GUzYkLUYjNiYtRiw2JVEjRm9GJ0YvRjJGW3AtRiw2JVElZHNsb0YnRi9GMkY5RjlGOUY5RmVyRmBxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkRkZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2Ji1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYxLUYsNiVRI19DRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJhRidGL0YyRl9vRmJvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGYm9GZW8tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcC1GZHA2JFEjMTdGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjlGYHFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcC1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSNGZUYnRi9GMkZbcC1GLDYlUSVkc2xlRidGL0YyRmBxRjlGOUZgcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkRkZvRidGL0YyRjVGTy1GUzYkLUYjNictRlM2Ji1GIzYlRmVuLUZTNiQtRiM2MEZcb0Zfb0Zib0Zlby1GLDYlUSJiRidGL0YyRl9vRmJvRltwRmJvRmVvRmNwRmdwLUZkcDYkUSMxNEYnRjlGOUY5RjlGOUZicUZlcUZbcEZocS1GUzYkLUYjNiYtRiw2JVEjRm9GJ0YvRjJGW3AtRiw2JVElZHNsb0YnRi9GMkY5RjlGOUY5RmVyRmBxRjk=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29sbGVjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEZGZUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEiYUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGZW8tRiw2JVEiaUYnRi9GMkY9RmdvLUY+Ni1RIj1GJ0ZBRkNGY29GSEZKRkxGTkZQRmRvRmZvLUkjbW5HRiQ2JFEiMUYnRkEtRj42LVEjLi5GJ0ZBRkNGY29GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl5wNiRRIzE3RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmpwRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGanBGQUZBRmpwRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29sbGVjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEZGZUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjY2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GNjYkLUYjNi0tRiw2JVEiYUYnRi9GMi1GPjYtUScmc3BhcjtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGZW8tRiw2JVEiaUYnRi9GMkY9RmdvLUY+Ni1RIj1GJ0ZBRkNGY29GSEZKRkxGTkZQRmRvRmZvLUkjbW5HRiQ2JFEiMUYnRkEtRj42LVEjLi5GJ0ZBRkNGY29GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRlQtRl5wNiRRIzE3RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmpwRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGanBGQUZBRmpwRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsREkjYTFHRigiIiIqJiwmKiYjRi4iIiNGLi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeDJHRiZJI3gzR0YmRi5GLi1GNTYkSSN4NEdGJkkjeDdHRiZGLkYuSSRhMTBHRihGLkYuKiYsNComRjNGLilJInVHRihGM0YuISIiKiZGMkYuLUY1NiZGPkY/SSN4NUdGJkkjeDZHRiZGLkYuKihGM0YuRklGLi1GNTYkRj9GT0YuRi4tRjU2JkZCRk5GT0ZDRi4qJkYyRi4tRjU2JkkjeDFHRiZGP0ZCRk9GLkYuKiZGMkYuLUY1NiZGWEY+RkJGTkYuRi4tRjU2JkZYRj5GP0ZDRi4qKEYzRi5GSUYuLUY1NiRGPkZORi5GLiooRjNGLkZJRi4tRjU2JEZYRkJGLkYuRi5JJGExMUdGKEYuRi4qJkkkYTEyR0YoRi4tRjU2JEY/RkJGLkYuKiZJJGExM0dGKEYuLUY1NiRGWEZPRi5GLiomSSRhMTRHRihGLi1GNTYkRj5GT0YuRi4qJkkkYTE1R0YoRi4tRjU2JEY+RkJGLkYuKiZJJGExNkdGKEYuLUY1NiRGP0ZORi5GLiomSSRhMTdHRihGLi1GNTYkRlhGTkYuRi4qJiwmKiYjRjMiIiRGLkZJRi5GSkZcb0YuRi5JI2EyR0YoRi5GLiomLCZGUUYuRmlwRkpGLkkjYTNHRihGLkYuKiYsJkZpcEZKRmluRi5GLkkjYTRHRihGLkYuKiYsJi1GNTYkRk5GT0YuKiZGM0YuLUY1NiRGWEZDRi5GLkYuSSNhNUdGKEYuRi4qJiwmLUY1NiRGQkZORi4qJkYzRi4tRjU2JEY/RkNGLkYuRi5JI2E2R0YoRi5GLiomLCYqJkYzRi4tRjU2JEY+RkNGLkZKLUY1NiRGQkZPRi5GLkkjYTdHRihGLkYuKiYsJi1GNTYkRk5GQ0YuKiZGMkYuLUY1NiRGWEY/Ri5GSkYuSSNhOEdGKEYuRi4qJiwmLUY1NiRGT0ZDRi4qJkYyRi4tRjU2JEZYRj5GLkYuRi5JI2E5R0YoRi5GLkYr</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L755" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShjb2xsZWN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkRkZvRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNiUtRiw2JVEkc2VxRidGNEY3LUY7NiQtRiM2LC1GLDYlUSJiRidGNEY3LUZDNi1RJyZzcGFyO0YnRkZGSC9GTEZKRk1GT0ZRRlNGVS9GWFEsMC4yNzc3Nzc4ZW1GJy9GZW5Gam8tRiw2JVEiaUYnRjRGN0ZCRlxwLUZDNi1RIj1GJ0ZGRkhGaG9GTUZPRlFGU0ZVRmlvRltwLUkjbW5HRiQ2JFEiMUYnRkYtRkM2LVEjLi5GJ0ZGRkhGaG9GTUZPRlFGU0ZVL0ZYUSwwLjIyMjIyMjJlbUYnL0ZlbkZZLUZjcDYkUSMxNEYnRkZGRkZGRkZGRi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRkZGRkZGKy8lK2V4ZWN1dGFibGVHRkpGRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShjb2xsZWN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEkRkZvRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GOzYmLUYjNiUtRiw2JVEkc2VxRidGNEY3LUY7NiQtRiM2LC1GLDYlUSJiRidGNEY3LUZDNi1RJyZzcGFyO0YnRkZGSC9GTEZKRk1GT0ZRRlNGVS9GWFEsMC4yNzc3Nzc4ZW1GJy9GZW5Gam8tRiw2JVEiaUYnRjRGN0ZCRlxwLUZDNi1RIj1GJ0ZGRkhGaG9GTUZPRlFGU0ZVRmlvRltwLUkjbW5HRiQ2JFEiMUYnRkYtRkM2LVEjLi5GJ0ZGRkhGaG9GTUZPRlFGU0ZVL0ZYUSwwLjIyMjIyMjJlbUYnL0ZlbkZZLUZjcDYkUSMxNEYnRkZGRkZGRkZGRi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGRkZGRkZGKy8lK2V4ZWN1dGFibGVHRkpGRg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsPiomSSN4MUdGJiIiIkkjYjFHRihGL0YvKiZJI3g1R0YmRi9JJGIxMEdGKEYvRi8qJiwuKigiIiVGL0kidUdGKEYvSSN4N0dGJkYvRi8qJiIiI0YvLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSN4MkdGJkYyRjlGLyEiIi1GPTYlRi5GRkkjeDNHRiZGLy1GPTYlSSN4NEdGJkYySSN4NkdGJkYvKiZGO0YvLUY9NiVGSkZORjlGL0ZHKiZGO0YvLUY9NiVGLkZNRjlGL0ZHRi9JJGIxMUdGKEYvRi8qJiwqLUY9NiVGRkZNRjJGLyomI0Y7IiIkRi8tRj02JUZGRkpGOUYvRkctRj02JUZKRk1GTkYvKigjRjdGZm5GL0Y4Ri9GTUYvRi9GL0kkYjEyR0YoRi9GLyomLCotRj02JUYuRk1GTkYvLUY9NiVGRkYyRk5GLyomRmVuRi8tRj02JUYuRkZGOUYvRi8qKEZcb0YvRjhGL0ZORi9GR0YvSSRiMTNHRihGL0YvKiYsKi1GPTYlRi5GTUYyRkcqJkZlbkYvLUY9NiVGLkZKRjlGL0YvLUY9NiVGSkYyRk5GLyooRlxvRi9GOEYvRjJGL0YvRi9JJGIxNEdGKEYvRi8qJkZKRi9JI2IyR0YoRi9GLyomRkZGL0kjYjNHRihGL0YvKiZJI2I0R0YoRi9GOUYvRi8qJiwqLUY9NiVGTUYyRjlGLyomI0YvRjtGLy1GPTYlRkZGSkYyRi9GRyomRl9xRi8tRj02JUYuRkpGTUYvRkcqKEY7Ri9GOEYvRkpGL0ZHRi9JI2I1R0YoRi9GLyomLCoqJkZfcUYvLUY9NiVGLkZKRk5GL0YvLUY9NiVGMkZORjlGLyomRl9xRi8tRj02JUYuRkZGMkYvRi8qKEY7Ri9GOEYvRi5GL0ZHRi9JI2I2R0YoRi9GLyomLCotRj02JUZNRk5GOUYvKiZGX3FGLy1GPTYlRkZGSkZORi9GRyomRl9xRi8tRj02JUYuRkZGTUYvRi8qKEY7Ri9GOEYvRkZGL0YvRi9JI2I3R0YoRi9GLyomSSNiOEdGKEYvRk5GL0YvKiZJI2I5R0YoRi9GTUYvRi9GKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYsLUYxNiVRJWRpZmZGJ0Y0RjctRiw2JC1GIzYpLUYxNiVRJEZGZUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEiYUYnRjRGNy1GSTYtUScmc3BhcjtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GZW8tRjE2JVEiaUYnRjRGNy8lK2V4ZWN1dGFibGVHRlBGTEZMRkhGZ28tRkk2LVEiPUYnRkxGTkZjb0ZTRlVGV0ZZRmVuRmRvRmZvLUkjbW5HRiQ2JFEiMUYnRkwtRkk2LVEjLi5GJ0ZMRk5GY29GU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmluLUZgcDYkUSMxN0YnRkxGam9GTEZMRmpvRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGam9GTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYsLUYxNiVRJWRpZmZGJ0Y0RjctRiw2JC1GIzYpLUYxNiVRJEZGZUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVEiYUYnRjRGNy1GSTYtUScmc3BhcjtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GZW8tRjE2JVEiaUYnRjRGNy8lK2V4ZWN1dGFibGVHRlBGTEZMRkhGZ28tRkk2LVEiPUYnRkxGTkZjb0ZTRlVGV0ZZRmVuRmRvRmZvLUkjbW5HRiQ2JFEiMUYnRkwtRkk2LVEjLi5GJ0ZMRk5GY29GU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmluLUZgcDYkUSMxN0YnRkxGam9GTEZMRmpvRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGam9GTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8MyIiIiwmKiYjIiIjIiIkRi1JInVHRihGLSEiIi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeDFHRiZJI3g0R0YmRi0sJkYvRjQtRjY2JEkjeDJHRiZJI3g1R0YmRi0sJiomI0YtRjFGLS1GNjYkRkRJI3gzR0YmRi1GLS1GNjYkRkBJI3g3R0YmRi0sJiomRjFGLS1GNjYkRkRGTkYtRjQtRjY2JEZASSN4NkdGJkYtLCYtRjY2JEZLRlVGLUYvRjQsJi1GNjYkRkBGRUYtKiZGMUYtLUY2NiRGS0ZORi1GLSwmLUY2NiRGRUZVRi0qJkYxRi0tRjY2JEY/Rk5GLUYtLCYtRjY2JEZFRk5GLSomRkhGLS1GNjYkRj9GS0YtRjQsJi1GNjYkRlVGTkYtKiZGSEYtLUY2NiRGP0ZERi1GLSw0KiZGMUYtKUYzRjFGLUY0KiZGSEYtLUY2NiZGREZLRkVGVUYtRi0qKEYxRi1GM0YtRldGLUYtLUY2NiZGQEZFRlVGTkYtKiZGSEYtLUY2NiZGP0ZLRkBGVUYtRi0qJkZIRi0tRjY2JkY/RkRGQEZFRi1GLS1GNjYmRj9GREZLRk5GLSooRjFGLUYzRi1GQkYtRi0qKEYxRi1GM0YtRjVGLUYtLUY2NiRGP0ZFLUY2NiRGP0ZVLUY2NiRGREZALUY2NiRGREZVLUY2NiRGS0ZALUY2NiRGS0ZFRis=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L757" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYrLUYsNiVRJWRpZmZGJ0Y3RjotRjA2JC1GIzYoLUYsNiVRJEZGb0YnRjdGOi1JI21vR0YkNi1RIixGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiYkYnRjdGOi1GTDYtUScmc3BhcjtGJ0ZPRlEvRlVGU0ZWRlhGWkZmbkZobi9GW29RLDAuMjc3Nzc3OGVtRicvRl5vRmhvLUYsNiVRImlGJ0Y3RjpGT0ZPRktGam8tRkw2LVEiPUYnRk9GUUZmb0ZWRlhGWkZmbkZobkZnb0Zpby1JI21uR0YkNiRRIjFGJ0ZPLUZMNi1RIy4uRidGT0ZRRmZvRlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GXG8tRmFwNiRRIzE0RidGT0ZPRk9GT0ZPLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy8lK2V4ZWN1dGFibGVHRlNGTw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYrLUYsNiVRJWRpZmZGJ0Y3RjotRjA2JC1GIzYoLUYsNiVRJEZGb0YnRjdGOi1JI21vR0YkNi1RIixGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEiYkYnRjdGOi1GTDYtUScmc3BhcjtGJ0ZPRlEvRlVGU0ZWRlhGWkZmbkZobi9GW29RLDAuMjc3Nzc3OGVtRicvRl5vRmhvLUYsNiVRImlGJ0Y3RjpGT0ZPRktGam8tRkw2LVEiPUYnRk9GUUZmb0ZWRlhGWkZmbkZobkZnb0Zpby1JI21uR0YkNiRRIjFGJ0ZPLUZMNi1RIy4uRidGT0ZRRmZvRlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GXG8tRmFwNiRRIzE0RidGT0ZPRk9GT0ZPLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy8lK2V4ZWN1dGFibGVHRlNGTw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8MEkjeDFHRiZJI3gyR0YmSSN4M0dGJkkjeDRHRiZJI3g1R0YmSSN4NkdGJkkjeDdHRiYsKiomIyIiIiIiI0Y3LUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlRi1GL0YyRjdGNy1GOjYlRjFGMkYzRjcqJkY2RjctRjo2JUYtRi5GMUY3RjcqKEY4RjdJInVHRihGN0YtRjchIiIsKi1GOjYlRi1GMEYxRkoqJiNGOCIiJEY3LUY6NiVGLUYvRjNGN0Y3LUY6NiVGL0YxRjJGNyooIyIiJUZQRjdGSUY3RjFGN0Y3LCotRjo2JUYtRjBGMkY3LUY6NiVGLkYxRjJGNyomRk9GNy1GOjYlRi1GLkYzRjdGNyooRlZGN0ZJRjdGMkY3RkosKi1GOjYlRi5GMEYxRjcqJkZPRjctRjo2JUYuRi9GM0Y3RkotRjo2JUYvRjBGMkY3KihGVkY3RklGN0YwRjdGNywqLUY6NiVGMEYxRjNGNyomRjZGNy1GOjYlRi5GL0YxRjdGSiomRjZGNy1GOjYlRi1GL0YwRjdGSiooRjhGN0ZJRjdGL0Y3RkosKi1GOjYlRjBGMkYzRjcqJkY2RjctRjo2JUYuRi9GMkY3RkoqJkY2RjctRjo2JUYtRi5GMEY3RjcqKEY4RjdGSUY3Ri5GN0Y3LC4qKEZXRjdGSUY3RjNGN0Y3KiZGOEY3LUY6NiVGLkYxRjNGN0ZKLUY6NiVGLUYuRi9GNy1GOjYlRjBGMUYyRjcqJkY4RjctRjo2JUYvRjJGM0Y3RkoqJkY4RjctRjo2JUYtRjBGM0Y3RkpGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L759" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/LSA_v1.2.7.mpl <==


(*###########################################################

LieSuperAlgebras package
UiT - The Arctic University of Norway
Department of Mathematics and Statistics

For bug reports or questions on LSA package, send an email to
andreu.llabres@uit.no

*)###########################################################




LieSuperAlgebras:= module()

    option package:

    export BasisElement, StructureRelations, LieSuperAlgebra, `.`, TanakaSuperProlongation, DimensionOfTanakaSuperProlongation, struc, basis, display, array, bracket, tensor, const, vector, form, grading, parity, jacobi, ChangeOfBasis, decompose, extendLieSuperAlgebra, ChangeOfScaling, graded_root_table, root_table, list_is_symmetric, changeNames, symbol_algebra, get_str_from_borel, get_roots, pos_graded_roots, reduced_g0_dimension, eqs, num, find_definitions, find_definitions_part2, get_struc_with_defs, grad, vec_names:

    local convertStructureConstantsToTensor, getStructureConstants, kdelta, BakerCampbellHausdorffFormula, LocalBasis, FundamentalAndNdg, NonDegenerate, Fundamental, generalStrucRelations, TanakaSuperProlongationReduced, count_roots, grading_roots, add_first_row_and_column_to_matrix, remove_factors, solve_by_elimination, nonzero_solutions, give_eps, search_and_replace, positive_filter:

    Preferences("ShowFramePrompt", 'false'):
    Preferences("TensorDisplay", 1):
    Preferences("WedgeDisplay", 1):
    Preferences("VectorDisplay", 1):


    `.`:= proc(obj)
        local a, i, methods:=[_rest], binary_dot:
        binary_dot:= proc(object, method)
            local met, s:
            met:= convert(method, string):
            s:= StringTools:-Search("(", met):
            if s = 0 then
                return object[method](object):
            end if:
            return object[parse(substring(met, 1..s - 1))](object, eval(op(method))):
        end proc:
        a:= obj:

        if type(a, LieSuperAlgebra) or type(a, StructureRelations) or type(a, BasisElement) then
            for i in methods do
                a:= binary_dot(a, i):
            end do:
            return a:
        else
            return :-`.`(_passed):
        end if:
    end proc:



    kdelta:= proc(i::integer, j::integer)::integer:
        if i = j then
            return 1:
        end if:

        return 0:
    end proc:


    module BasisElement()
        option object:

        export ModuleApply, ModuleCopy, ModulePrint, number, parity, grading, name, vector, form:

        local _number:= 1, _parity:= "even", _grading:= 0, _name:= "e1":

        ModuleApply::static := proc()
            Object(BasisElement, _passed):
        end proc:

        ModuleCopy::static := proc(self::BasisElement, proto::BasisElement, number::integer, parity::string:= proto:-_parity, grading::integer:= proto:-_grading, name:= proto:-_name)

            self:-_number:= number:
            self:-_parity:= parity:
            self:-_grading:= grading:
            self:-_name:= name:

        end proc:

        ModulePrint::static := proc(self::BasisElement)
            local frame:= DGinfo("CurrentFrame"):
            if frame = 0 then
            #    return parse(self:-_name):
            end if:
            #return _DG([["vector", DGinfo("CurrentFrame"), []], [[[self:-_number], 1]]]):
            return parse(convert(self:-_name, string)):
        end proc:

        number::static := proc(self::BasisElement)
            return self:-_number:
        end proc:

        parity::static := proc(self::BasisElement)
            return self:-_parity:
        end proc:

        grading::static := proc(self::BasisElement)
            return self:-_grading:
        end proc:

        name::static := proc(self::BasisElement)
            return self:-_name:
        end proc:

        vector::static := proc(self::BasisElement, object_type:="vector", frame_name:=DGinfo("CurrentFrame"))
            if frame_name = 0 then
                error("frame is empty"):
            else
                if object_type = "vector" then
                    return _DG([["vector", frame_name, []], [[[self:-_number], 1]]]):
                else
                    return _DG([["tensor", frame_name, [["con_bas"], []]], [[[self:-_number], 1]]]):
                end if:
            end if:
        end:

        form::static := proc(self::BasisElement, object_type:="form", frame_name:=DGinfo("CurrentFrame"))
            if frame_name = 0 then
                error("frame is empty"):
            else
                if object_type = "form" then
                    return _DG([["form", frame_name, 1], [[[self:-_number], 1]]]):
                else
                    return _DG([["tensor", frame_name, [["cov_bas"], []]], [[[self:-_number], 1]]]):
                end if:
            end if:
        end:

    end module:


    module StructureRelations()
        option object:

        export ModuleApply, ModuleCopy, ModulePrint, array, display, bracket, tensor, const, jacobi, parity:

        local _sr_const:= {}, _sr_c, _sr_print, _tensor, _tensor_components, _bracket, _basis_names, _parity:

        ModuleApply::static := proc()
            Object(StructureRelations, _passed):
        end proc:

        ModuleCopy::static := proc(self::StructureRelations, proto::StructureRelations, sr::list, basis::list(BasisElement))
            local i:

            self:-_sr_const:= getStructureConstants(sr, basis):
            self:-_basis_names:= [seq(convert(i[name](i), name), i in basis)]:
            self:-_sr_print:= changeNames(sr, _basis_names, [seq(convert(i[number](i), string), i in basis)]):

            self:-_tensor:= convertStructureConstantsToTensor(_sr_const):
            self:-_tensor_components:= DGinfo(_tensor, "ObjectComponents"):
            self:-_parity:= [seq(i[parity](i), i in basis)]:
            #self:-_bracket:= convertTensorToMap(_tensor):

        end proc:




        ModulePrint::static := proc(self::StructureRelations)
            return changeNames(self:-_sr_print, [seq(convert(i, string), i=1..nops(self:-_basis_names))], [seq(`E`||i, i=1..nops(self:-_basis_names))]):
        end proc:


        display::static := proc(self::StructureRelations, names::list:= [], symb:= NULL)
            if nops(names) = nops(self:-_basis_names) then
                return changeNames(self:-_sr_print, [seq(convert(i, string), i=1..nops(self:-_basis_names))], names):
            elif not symb = NULL then
                return changeNames(self:-_sr_print, [seq(convert(i, string), i=1..nops(self:-_basis_names))], [seq(symb||i, i=1..nops(self:-_basis_names))]):
            else
                return changeNames(self:-_sr_print, [seq(convert(i, string), i=1..nops(self:-_basis_names))], [seq(`E`||i, i=1..nops(self:-_basis_names))]):
            end if:

            return self:-_sr_print:

        end proc:

        const::static := proc(self::StructureRelations, ind::seq(nonnegint))
            local i:
            if ind = NULL then
                return self:-_sr_const:
            else
                #return self:-_sr_c[ind]:
                for i from 1 to nops(self:-_sr_const) do
                    if ind = lhs(self:-_sr_const[i]) then
                        return rhs(self:-_sr_const[i]):
                    end if:
                end do:
                return 0:
            end if:
        end proc:

        bracket::static := proc(self::StructureRelations, vec1:= NULL, vec2:= NULL)
            #local dim:= nops(DGinfo(DGinfo("CurrentFrame"), "FrameBaseVectors")):
            if vec1 = NULL or vec2 = NULL then
                return _DG([["tensor", DGinfo("CurrentFrame"), [["cov_bas", "cov_bas", "con_bas"], []]], self:-_tensor_components]):
            #elif nops(op(vec1)[2]) = 1 and op(op(vec1)[2])[2] = 1 and nops(op(vec2)[2]) = 1 and op(op(vec2)[2])[2] = 1 then
                #print(seq([op(op(op(vec1)[2])[1]), op(op(op(vec2)[2])[1]), i], i=1..dim)):
                #print(evalDG(DGzero("vector") + add(self[const](self, op(op(op(vec1)[2])[1]), op(op(op(vec2)[2])[1]), i)*E||i, i=1..dim))):
                #print(convert(evalDG(add(self[const](self, op(op(op(vec1)[2])[1]), op(op(op(vec2)[2])[1]), i)*E||i, i=1..dim)), DGvector)):
                #return evalDG(DGzero("vector") + add(self[const](self, op(op(op(vec1)[2])[1]), op(op(op(vec2)[2])[1]), i)*E||i, i=1..dim)):
            else
                return convert(ContractIndices(_DG([["tensor", DGinfo("CurrentFrame"), [["cov_bas", "cov_bas", "con_bas"], []]], self:-_tensor_components]) &t vec1 &t vec2, [[1,4], [2,5]]), DGvector):
                #return self:-_bracket(vec1, vec2):
            end if:
        end proc:

        tensor::static := proc(self::StructureRelations)
            return _DG([["tensor", DGinfo("CurrentFrame"), [["cov_bas", "cov_bas", "con_bas"], []]], self:-_tensor_components]):
        end proc:

        parity::static := proc(self::StructureRelations)
            return self:-_parity:
        end proc:

        array::static := proc(self::StructureRelations, lines:= false, zeros:= false)
            local c1, n, a1, a2, a3, a4, i, j, ind:={}, i1:=1..2, i2:=2, basis_names, E:
            basis_names:=[seq(`E`||i, i=1..nops(self:-_basis_names))]:
            n:= nops(basis_names):
            c1:= Array(1..n, 1..n, 1..n, storage=sparse):
            for i from 1 to nops(self:-_sr_const) do
                c1[lhs(self:-_sr_const[i])]:= rhs(self:-_sr_const[i]):
                ind:= ind union {[lhs(self:-_sr_const[i])][1]}:
            end do:
            c1:= add(c1(1..n, 1..n, i)*basis_names[i], i=1..n):

            if lines then
                # draw kind of lines on the table
                a1:= Array(1..1, -1..n):
                a2:= Array(1..1, -1..n):
                a4:= Array(1..n, 1..1):
                a1[1,-1]:= `[  ,  ]`:
                a1[1,0]:= `| `:
                a2[1,-1]:= `--- `:
                a2[1,0]:= `--- `:
                for i from 1 to n do
                    a1[1,i]:= basis_names[i]:
                    a2[1,i]:= `---- `:
                    a4[i,1]:= `| `:
                end do:
                a3:= ArrayTools:-Alias(a1(1,3..n+2), [n,1]):
                c1:= ArrayTools:-Concatenate(1, a1, a2, ArrayTools:-Concatenate(2,a3, a4, c1)):
            else
                # do not draw lines
                a1:= Array(1..1, 0..n):
                a1[1,0]:= `[  ,  ]`:
                for i from 1 to n do
                    a1[1, i]:= basis_names[i]:
                end do:
                c1:= ArrayTools:-Concatenate(1, a1, ArrayTools:-Concatenate(2, ArrayTools:-Alias(a1(1,2..n+1), [n,1]), c1)):

                i1:= 1:
                i2:= 1:
            end if:

            if not zeros then
                # Remove zero rows and columns
                c1:= ArrayTools:-Concatenate(1, ArrayTools:-Concatenate(2, c1[i1, i1], seq(c1[i1, i2+i], i in ind)), seq(ArrayTools:-Concatenate(2, c1[i2+j, i1], seq(c1[i2+j, i2+i], i in ind)), j in ind)):
            end if:

            return c1:
        end proc:




        jacobi:= proc(self::StructureRelations)
            local eqns, jacobi_identity_equations, tens, jac_sols, equal_indets, ind:

            jacobi_identity_equations:= proc(jactens)
                local jac_comps:= {op(DGinfo(jactens, "ObjectComponents"))}, eqns:= {}, cycle, comps:={}, out:= {}, i, coefs:= [], coef:= 0, index_list:= NULL, cyclic_permutation:

                cyclic_permutation:= proc(l)
                    local i, n:= nops(l), cyclic:= Perm([[seq(i, i=1..n)]]), list_of_permutations:= [l], new_permutation:= l:
                    for i from 1 to n-1 do
                        new_permutation:= [seq(new_permutation[cyclic[i]], i=1..n)]:
                        list_of_permutations:= [op(list_of_permutations), new_permutation]:
                    end do:
                    return op(list_of_permutations):
                end proc:

                while nops(jac_comps) > 0 do
                    cycle:= {cyclic_permutation(jac_comps[1][1][1..3])}:
                    comps:= {}:
                    coefs:= []:
                    for i from 1 to nops(jac_comps) do
                        if member(jac_comps[i][1][1..3], cycle) then
                            if (self[parity](self))[jac_comps[i][1][2]] = "odd" and (self[parity](self))[jac_comps[i][1][3]] = "odd" then
                                coefs:= [op(coefs), [jac_comps[i][1], -jac_comps[i][2]]]:
                            else
                                coefs:= [op(coefs), jac_comps[i]]:
                            end if:
                            comps:= comps union {jac_comps[i]}:
                        end if:
                    end do:
                    # from coefs update out
                    while nops(coefs) > 0 do
                        coef:= 0:
                        index_list:= []:
                        for i from 1 to nops(coefs) do
                            if coefs[i][1][4] = coefs[1][1][4] then
                                coef:= coef + coefs[i][2]:
                                index_list:= [op(index_list), i = NULL]:
                            end if:
                        end do:
                        if not coef = 0 then
                            #print(coefs[1]):
                            #print(coef):
                            out:= out union {coef}:
                        end if:
                        coefs:= subsop(op(index_list), coefs):
                    end do:
                    jac_comps:= jac_comps minus comps:
                end do:
                #print(out):
                return out:
            end proc:

            tens:= ContractIndices((self[bracket](self)) &t (self[bracket](self)), [[3,5]]):
            eqns:= jacobi_identity_equations(tens):

            #if eqns = {} or eqns = {0} then
            #    return true:
            #end if:
            #return false:

            ind:= indets(eqns):
            #ind2:= {seq(`if`(type(i, suffixed(c, integer)), i, NULL), i in indets(self[display](self)))}:
            jac_sols:= {solve(eqns, ind)}:
            equal_indets:= {seq(i = i, i in ind)}:
            jac_sols:= {seq(i minus equal_indets, i in jac_sols)}:
            if member({}, jac_sols) then
                return true:
            end if:
            return false, jac_sols, eqns:
        end proc:

    end module:



    module LieSuperAlgebra()
        option object:

        export ModuleApply, ModuleCopy, ModulePrint, LSAinfo, basis, grading, parity, struc, bracket, dim, TanakaSuperProlongation, FundamentalAndNdg:

        local sr:= {},
                _sr,
                _sr_print:= [],
                _basis:= [],
                _grading:= [],
                _parity_list:=[],
                _frame_data,
                _frame,
                tensor_sr:=  DGzero("tensor", [["cov_bas", "cov_bas", "con_bas"], []]),
                basis_names:= [],
                _alg_name:= Alg,
                verbose_label:= false:

        ModuleApply::static := proc()
            return Object(LieSuperAlgebra, _passed):
        end:

        # Warning: LieSuperAlgebra must have at least 2 dimensions

        ModuleCopy::static := proc(self::LieSuperAlgebra, proto::LieSuperAlgebra, sr::list, basis::list:= proto:-_basis, grading::list(integer):= proto:-_grading, parity_list::list(string):= proto:-_parity_list, algname::seq(name):= proto:-_alg_name)

            local i, x, names:=[algname], parity, alg:= names[1], labels:={algname} minus {alg}, sr_num:

            if alg = `verbose` then
                alg:= Alg:
                labels:= labels union {`verbose`}:
            end if:
            self:-_alg_name:= alg:

            if member(`verbose`, labels) then
                self:-verbose_label:= true:
            else
                self:-verbose_label:= false:
            end if:

            if nops(parity_list) = 0 then
                if nops(grading) = 0 then
                    # The input is assumed to have the form [[e1, -1, "even"], [e2, -1, "even"], ... ]
                    parity:= [seq(basis[i][3], i =1..nops(basis))]:
                    self:-_grading:= [seq(basis[i][2], i=1..nops(basis))]:
                    self:-basis_names:= [seq(basis[i][1], i=1..nops(basis))]:
                else
                    # The input is assumed to have the form [[e1, e2, e3, ...], [theta1, ...]], [-1, -1, -2, ..., -1, ...]
                    parity:= ["even"$nops(basis[1]), "odd"$nops(basis[2])]:
                    self:-_grading:= grading:
                    self:-basis_names:= [op(basis[1]), op(basis[2])]:
                end if:
            else
                if type(basis, list(list)) then
                    # The input is assumed to have the form [[e1, e2, theta1], [e3, ...], ...], [-1, -2, ...], ["even", "even", "odd", "even", ...]
                    parity:= parity_list:
                    self:-_grading:= [seq(grading[i]$nops(basis[i]), i=1..nops(grading))]:
                    self:-basis_names:= [seq(op(basis[i]), i=1.. nops(basis))]:
                else
                    # The input is assumed to have the form [e1, e2, theta1, e3, ...], [-1, -1, -1, -2, ...], ["even", "even", "odd", "even", ...]
                    parity:= parity_list:
                    self:-_grading:= grading:
                    self:-basis_names:= basis:
                end if:
            end if:

            for i from 1 to nops(parity) do
                if parity[i] = 0 or parity[i] = even then
                    parity[i]:= "even":
                elif parity[i] = 1 or parity[i] = odd then
                    parity[i]:= "odd":
                elif not parity[i] = "even" and not parity[i] = "odd" then
                    parity[i]:= "even":
                end if:
            end do:

            self:-_parity_list:= parity:
            self:-_basis:= [seq(BasisElement(i, self:-_parity_list[i], self:-_grading[i], self:-basis_names[i]), i=1..nops(self:-basis_names))]:
            self:-_sr:= StructureRelations(sr, self:-_basis):


            DGsetup([seq(x||i, i=1..nops(self:-_basis))]):
            self:-_frame_data:= FrameData([seq(D_x||i, i=1..nops(self:-_basis))], self:-_alg_name):

            if verbose_label then
                DGsetup(self:-_frame_data, verbose):
                #self:-_frame:= DGsetup(self:-_frame_data, verbose):
                print(`The following structure relations have been defined:`):
                print(self:-_sr):
            else
                DGsetup(self:-_frame_data):
                #self:-_frame:= DGsetup(self:-_frame_data):
            end if:
        end proc:


        ModulePrint::static := proc(self::LieSuperAlgebra)
            #return self:-_frame:
            return cat(`Lie superalgebra: `, self:-_alg_name):
        end proc:

        LSAinfo::static := proc(self::LieSuperAlgebra, requested_info::string)
            if requested_info = "basis" then
                return self:-_basis:
            elif requested_info = "grading" then
                return self:-_grading:
            elif requested_info = "parity" then
                return self:-_parity_list:
            end if:
        end proc:

        basis::static := proc(self::LieSuperAlgebra)
            local labels:= {_rest}, subbasis:= self:-_basis, subbasis2:= [], i:
            if _rest = NULL then
                return self:-_basis:
            else
                if member("grading", labels) then
                    for i in subbasis do
                        if member(i.grading, labels) then
                            subbasis2:= [op(subbasis2), i]:
                        end if:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                else
                    for i in subbasis do
                        if member(i.number, labels) then
                            subbasis2:= [op(subbasis2), i]:
                        end if:
                    end do:
                    if subbasis2 = [] then
                        subbasis:= self:-_basis:
                    else
                        subbasis:= subbasis2:
                    end if:
                    subbasis2:= []:
                end if:

                if member("even", labels) then
                    for i in subbasis do
                        if i[parity](i) = "even" then
                            subbasis2:= [op(subbasis2), i]:
                        end if:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                elif member("odd", labels) then
                    for i in subbasis do
                        if i[parity](i) = "odd" then
                            subbasis2:= [op(subbasis2), i]:
                        end if:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                end if:

                if member("vector", labels) then
                    for i in subbasis do
                        subbasis2:= [op(subbasis2), i[vector](i)]:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                elif member("form", labels) then
                    for i in subbasis do
                        subbasis2:= [op(subbasis2), i[form](i)]:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                elif member("name", labels) then
                    for i in subbasis do
                        subbasis2:= [op(subbasis2), i[name](i)]:
                    end do:
                    subbasis:= subbasis2:
                    subbasis2:= []:
                end if:

                (*
                if nops(subbasis) = 0 then
                    return NULL:
                elif nops(subbasis) = 1 then
                    return op(subbasis):
                end if:
                *)

                return op(subbasis):
            end if:
        end proc:

        grading::static := proc(self::LieSuperAlgebra, num:= NULL)
            if num = NULL then
                return self:-_grading:
            else
                return (self:-_grading)[num]:
            end if:
        end proc:

        parity::static := proc(self::LieSuperAlgebra, num:= NULL)
            if num = NULL then
                return self:-_parity_list:
            else
                return (self:-_parity_list)[num]:
            end if:
        end proc:

        struc::static := proc(self::LieSuperAlgebra)
            return self:-_sr:
        end proc:

        bracket::static := proc(self::LieSuperAlgebra, vec1:= NULL, vec2:= NULL)
            if vec1 = NULL then
                return self:-_sr[tensor](self:-_sr):
            else
                return self:-_sr[bracket](self:-_sr, vec1, vec2):
            end if:
        end proc:

        dim::static := proc(self::LieSuperAlgebra)
            return [seq([add(`if`((self:-_grading)[i]=j and (self:-_parity_list)[i]="even", 1, 0), i=1..nops(self:-_grading)), add(`if`((self:-_grading)[i]=j and (self:-_parity_list)[i]="odd", 1, 0), i=1..nops(self:-_grading))], j=min(self:-_grading)..max(self:-_grading))]:
        end proc:

    end module:


    NonDegenerate:= proc(g::LieSuperAlgebra)
        local sols_ndg, basis_minus1, rhs_sols, conds:=NULL:

        basis_minus1:= [g.basis("grading", -1, "vector")]:

        sols_ndg:= {solve({seq(op(DGinfo(g.bracket(add(_x||i*basis_minus1[i], i =1..nops(basis_minus1)),j), "CoefficientSet")), j in basis_minus1)}, {seq(_x||i, i =1..nops(basis_minus1))})}:

        rhs_sols:= {seq({seq(rhs(i), i in j)}, j in sols_ndg)}:

        if nops(rhs_sols)=1 and member({0}, rhs_sols) then
            return true:
        end if:

        return false:

    end proc:

    Fundamental:= proc(g::LieSuperAlgebra)
        local iterative_bracket:

            iterative_bracket:= proc(vecs, vecs2:=NULL, acum_vecs:=NULL)
                local next_vecs, original_vecs, all_vecs:
                if vecs2 = NULL then
                    original_vecs:= {op(vecs)}:
                else
                    original_vecs:= vecs2:
                end if:
                next_vecs:= {op(CanonicalBasis([op({seq(seq(DGsimplify(g.bracket(i, j)), i in vecs), j in original_vecs)} minus {DGzero("vector")})], [g.basis("vector")]))} minus {DGzero("vector")}:
                all_vecs:= next_vecs union original_vecs:
                if not next_vecs = {} then
                    all_vecs:= all_vecs union iterative_bracket(next_vecs, original_vecs, all_vecs):
                end if:
                return all_vecs:
            end proc:

            if {g.basis("vector")} minus iterative_bracket([g.basis("grading", -1, "vector")]) = {} then
                return true:
            end if:

            return false:

    end proc:

    FundamentalAndNdg := proc(g::LieSuperAlgebra, parameters)
        local basis_minus1, fundamental, ndg, ind2:

        basis_minus1:= [g.basis("grading", -1, "vector")]:

        # ndg works well if fundamental is true
        ndg:= proc()
            local sols_ndg:
            sols_ndg:= {solve({seq(op(DGinfo(g.bracket(add(_x||i*basis_minus1[i], i =1..nops(basis_minus1)),j), "CoefficientSet")), j in basis_minus1)}, {seq(_x||i, i =1..nops(basis_minus1))})}:
            ind2:= {seq(`if`(type(i, suffixed(c, integer)), i, NULL), i in indets(g.struc.display))}:
            if nops(sols_ndg)=1 and not solve({seq(rhs(i), i in op(sols_ndg))}, ind2)={} then
                return true:
            end if:
            return false:
        end proc:

        # fundamental works well if the Lie superalgebra is nilpotent
        fundamental:= proc()
            local iterative_bracket:

            iterative_bracket:= proc(vecs, vecs2:=NULL, acum_vecs:=NULL)
                local next_vecs, original_vecs, all_vecs:
                if vecs2 = NULL then
                    original_vecs:= {op(vecs)}:
                else
                    original_vecs:= vecs2:
                end if:
                next_vecs:= {op(CanonicalBasis([op({seq(seq(DGsimplify(g.bracket(i, j)), i in vecs), j in original_vecs)} minus {DGzero("vector")})], [g.basis("vector")]))} minus {DGzero("vector")}:
                all_vecs:= next_vecs union original_vecs:
                if not next_vecs = {} then
                    all_vecs:= all_vecs union iterative_bracket(next_vecs, original_vecs, all_vecs):
                end if:
                return all_vecs:
            end proc:

            if {g.basis("vector")} minus iterative_bracket([g.basis("grading", -1, "vector")]) = {} then
                return true:
            end if:

            return false:
        end proc:

        if fundamental() and ndg() then
            return true:
        end if:

        return false:
    end proc:


    TanakaSuperProlongation := proc(m::LieSuperAlgebra, depth::nonnegint, redstr::list:=[], rednames::list:=[[],[]], redgrad:=NULL, pralg:= NULL)

        local _c, i, j, k, w, b, g, d, gr, info1, sum_tensors, derivation, oper, update_one_element, update_oper, print_info, compute_oper_basis, coeff_basis, sr, sr_components, coeff_even_basis, coeff_odd_basis, new_even_dim, new_odd_dim, even_dim, odd_dim, basis_source, basis_target, even_dim_source, even_dim_target, oper_tensor, l1, l2, l3, l4, l5, l6, l7, extra_eqns, commutative_set, consts, OddCoeffs, EvenCoeffs, mat, mat_even, mat_odd, ind, ind_even, ind_odd, mat_even_basis, mat_odd_basis, minusgrading, n, n2, l, B, basis_even_odd_sorted, sr_components_extra_brackets, h, source1, source2, target, initialbasis, sr_extra_brackets, pralgname, neven, nodd, mnames, mstr, brackets_to_matrices, prev_mat_even_basis, prev_mat_odd_basis, parity_sign, grad, maxgrad, redbas, redbas2, str, redgr:

        derivation:= proc(operator, element1, element2, operator_parity::seq(string))
            local j, par:=0:
            if element1[parity](element1) = "even" then
                j:=0:
            elif element1[parity](element1) = "odd" then
                j:=1:
            end if:
            if member("odd", [operator_parity]) then
                par:=1:
            end if:

            if not member("odd", [operator_parity]) and not member("even", [operator_parity]) and j=1 and element2[parity](element2) = "odd" then
                return evalDG(g[bracket](g, operator(element1, "even"), element2[vector](element2)) + g[bracket](g, element1[vector](element1), operator(element2, "even")) + g[bracket](g, operator(element1, "odd"), element2[vector](element2)) - g[bracket](g, element1[vector](element1), operator(element2, "odd"))):
            end if:

            return evalDG(g[bracket](g, operator(element1, operator_parity), element2[vector](element2)) + (-1)^(j*par)*g[bracket](g, element1[vector](element1), operator(element2, operator_parity))):
        end proc:

        oper:= proc(element, label::seq(string))
            local it_is_a_list:=type(element,list), labels:=[label], i, j, restriction:=[], pair_parity:=[]:
            if it_is_a_list then
                return derivation(oper, element[1], element[2], label):
            elif type(element, BasisElement) then
                if member("odd", labels) then
                    pair_parity:= ["even", "odd"]:
                elif member("even", labels) then
                    pair_parity:= ["odd", "even"]:
                end if:
                if nops(pair_parity) = 2 then
                    for i from 1 to nops(basis_source) do
                        for j from 1 to nops(basis_target) do
                            if ((basis_source[i])[parity](basis_source[i]) = "even" and (basis_target[j])[parity](basis_target[j]) = pair_parity[1]) or ((basis_source[i])[parity](basis_source[i]) = "odd" and (basis_target[j])[parity](basis_target[j]) = pair_parity[2]) then
                                restriction:=[op(restriction), _c[j,i]=0]:
                            end if:
                        end do:
                    end do:
                end if:
            end if:
            return convert(ContractIndices(evalDG(eval(oper_tensor, restriction) &t (element[vector](element))), [[2,3]]), DGvector):
        end proc:

        update_oper:= proc(l)
            local a:
            for i from 1 to nops(l) do
                if not member(l[i][1], l6) then
                    a:= l[i][2]*(oper(l[i][3])):
                    oper_tensor:= evalDG(oper_tensor + a &t l[i][1]):
                    l6:= l6 union {l[i][1]}:
                    l7:= [op(l7), [l[i][1], a]]:
                else
                    for j from 1 to nops(l7) do
                        if l7[j][1] = l[i][1] then
                            a:= l7[j][2]:
                        end if:
                    end do:
                    extra_eqns:= extra_eqns union {evalDG(l[i][2]*oper(l[i][3]) - a)}:
                end if:
            end do:
        end proc:

        print_info:= proc(g::LieSuperAlgebra, d::integer)
            local gr, info1:
            gr:= {op(g[grading](g))} union {seq(i, i=0..d)}:
            info1:= [seq([g[basis](g, "grading", i)], i in gr)]:
            userinfo(2, TanakaSuperProlongation, 'NoName', `if`(d<0, printf("m:\n  even "), printf("g^(%d):\n  even ", d)), [seq(cat([seq(`if`(i[parity](i) = "even", cat("E", i[number](i)), NULL), i in j)], `if`(j = info1[nops(info1)], NULL, ",")), j in info1)], printf("   odd  "), [seq(cat([seq(`if`(i[parity](i) = "odd", cat("E", i[number](i)), NULL), i in j)], `if`(j = info1[nops(info1)], NULL, ",")), j in info1)], printf("        "), [seq(cat(gr[i], `if`(i = nops(gr), NULL, ",")), i=1..nops(gr))]):
        end proc:

        brackets_to_matrices:= proc(strconsts, g0basis, gminus1basis)
            local i,j,k,tri,out,n1,n0,g0num,g0basisnum, gminus1basisnum, g0parity:
            g0parity:= map(i->i.parity, g0basis):
            g0basisnum:= map(i->i.number,g0basis):
            gminus1basisnum:= map(i->i.number,gminus1basis):
            g0num:= x->changeNames(x, g0basisnum, [seq(i, i=1..nops(g0basis))]):
            n0:= nops(g0basis):
            n1:= nops(gminus1basis):
            out:= [seq(Matrix(n1, [seq(0, j=1..n1^2)]), i=1..n0)]:
            for tri in strconsts do
                (i,j,k):= lhs(tri):
                if member(i, g0basisnum) and member(j, gminus1basisnum) then
                    out[g0num(i)][k,j]:=rhs(tri):
                end if:
            end do:
            return seq([seq(`if`(g0parity[i] = j, out[i], NULL), i=1..n0)], j in ["even", "odd"]):
        end proc:

        parity_sign:= proc(elems::seq(BasisElement))
            local i, nums:
            nums:= map(i-> `if`(i.parity = "odd", 1, 0), [elems]):
            return (-1)^(product(nums[i], i=1..nops(nums))):
        end proc:




        d:= 0:
        g:= m:

        l1:= []:
        l2:= []:
        l3:= []:
        l4:= []:
        commutative_set:= []:
        sr_components:= []:

        basis_even_odd_sorted:= [g[basis](g, "even"), g[basis](g, "odd")]:


        for i from 1 to nops(basis_even_odd_sorted) do
            for j from i to nops(basis_even_odd_sorted) do
                if i < j or (i=j and (basis_even_odd_sorted[i])[parity](basis_even_odd_sorted[i]) = "odd") then
                    commutative_set:= [op(commutative_set), [(basis_even_odd_sorted[i])[number](basis_even_odd_sorted[i]), (basis_even_odd_sorted[j])[number](basis_even_odd_sorted[j])]]:
                end if:
            end do:
        end do:

        for k from 1 to nops((g[struc](g))[const](g[struc](g))) do
            i:= lhs(((g[struc](g))[const](g[struc](g)))[k])[1]:
            j:= lhs(((g[struc](g))[const](g[struc](g)))[k])[2]:
            if i <= j then
                l3:= [op(l3), [i, j, rhs(((g[struc](g))[const](g[struc](g)))[k]), lhs(((g[struc](g))[const](g[struc](g)))[k])[3]]]:
                l4:= [op(l4), g[grading](g, i) + g[grading](g, j)]:
            end if:
            commutative_set:= map(x-> `if`(x = [i, j], NULL, x), commutative_set):
        end do:

        l3:=l3[sort(l4, `>`, output = permutation)]:

        print_info(g, -1):

        #################### Reduction
        if not rednames = [[], []] then
            neven:= nops(rednames[1]):
            nodd:= nops(rednames[2]):
            if redgrad = NULL then
                grad:= [0$(neven + nodd)]:
            else
                grad:= redgrad:
            end if:
            maxgrad:= max(grad):
            for j from 0 to maxgrad do
                redbas:= [[seq(`if`(grad[i] = j, rednames[1][i], NULL), i=1..neven)], [seq(`if`(grad[i] = j, rednames[2][i-neven], NULL), i=1+neven..nops(grad))]]:
                redbas2:= [op(redbas[1]), op(redbas[2])]:
                str:= [seq(`if`(member(lhs(i)[1], redbas2) or member(lhs(i)[2], redbas2), i, NULL), i in redstr)]:
                redgr:= [seq(`if`(i=j, i, NULL), i in grad)]:
                g:= extendLieSuperAlgebra(g, str, redbas, redgr):
                print_info(g, d):
                d:= d + 1:
            end do:
        end if:
        ####################
        #print(op(mat_even_basis), op(mat_odd_basis)):

        new_even_dim:= 1:
        new_odd_dim:= 1:


        while d < depth and (not new_even_dim = 0 or not new_odd_dim = 0) do

            even_dim:= nops([g[basis](g, "even")]):
            odd_dim:= nops([g[basis](g, "odd")]):
            basis_source:= [g[basis](g, -1, "grading")]:
            basis_target:= [g[basis](g, -1 + d, "grading")]:
            oper_tensor:= _DG([["tensor", DGinfo("CurrentFrame"), [["con_bas", "cov_bas"], []]], [seq(seq([[(basis_target[i])[number](basis_target[i]), (basis_source[j])[number](basis_source[j])], _c[i,j]], j=1..nops(basis_source)), i=1..nops(basis_target))]]):
            l1:= [seq([g[basis](g, i[1]), g[basis](g, i[2])], i in commutative_set)]:
            l2:= [seq([[g[basis](g, i[1]), g[basis](g, i[2])], i[3]*(g[basis](g, i[4]))[form](g[basis](g, i[4]))], i in l3)]:

            l5:= [seq([(g[basis](g, i[4]))[form](g[basis](g, i[4])), 1/i[3], [g[basis](g, i[1]), g[basis](g, i[2])]], i in l3)]:
            l6:= {}:
            l7:= []:
            extra_eqns:= {}:

            update_oper(l5):

            consts:= solve({seq(op(DGinfo(oper(i), "CoefficientSet")), i in l1), seq(op(DGinfo(i, "CoefficientSet")), i in extra_eqns)}, {seq(seq(_c[i,j],j=1..nops(basis_source)),i=1..nops(basis_target))}):
            OddCoeffs:= {seq(op(DGinfo(oper(i, "odd"), "CoefficientSet")), i in basis_source)}:
            EvenCoeffs:={seq(op(DGinfo(oper(i, "even"), "CoefficientSet")), i in basis_source)}:
            mat:= eval(Matrix(nops(basis_target),nops(basis_source), [seq(seq(_c[i,j],j=1..nops(basis_source)),i=1..nops(basis_target))]), [consts][1]):
            mat_even:= eval(mat, {seq(OddCoeffs[i]=0, i=1..nops(OddCoeffs))}):
            mat_odd:= eval(mat, {seq(EvenCoeffs[i]=0, i=1..nops(EvenCoeffs))}):

            ind:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat))]):
            ind_even:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat_even))]):
            ind_odd:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat_odd))]):
            mat_even_basis:= [seq(eval(mat, [seq(ind_even[i]=kdelta(i,j), i=1..nops(ind_even)), seq(ind_odd[i]=0, i=1..nops(ind_odd))]), j=1..nops(ind_even))]:
            mat_odd_basis:= [seq(eval(mat, [seq(ind_odd[i]=kdelta(i,j), i=1..nops(ind_odd)), seq(ind_even[i]=0, i=1..nops(ind_even))]), j=1..nops(ind_odd))]:

            new_even_dim:= nops(mat_even_basis):
            new_odd_dim:= nops(mat_odd_basis):


            n:= nops(g[basis](g)):
            n2:= n+new_even_dim:

            coeff_even_basis:= [seq(solve({seq(ind_even[i]=kdelta(i,j), i=1..nops(ind_even)), seq(ind_odd[i]=0, i=1..nops(ind_odd)), op(consts)}), j=1..nops(ind_even))]:
            coeff_odd_basis:= [seq(solve({seq(ind_odd[i]=kdelta(i,j), i=1..nops(ind_odd)), seq(ind_even[i]=0, i=1..nops(ind_even)), op(consts)}), j=1..nops(ind_odd))]:
            coeff_basis:= [op(coeff_even_basis), op(coeff_odd_basis)]:

            sr_components:= [op(sr_components), seq(seq([n + j,i, DGinfo(DGsimplify(eval(oper((g[basis](g))[i]), coeff_basis[j])), "ObjectComponents")], i=1..nops(g[basis](g))), j=1..nops(coeff_basis))]:



            # clear defined vectors
            for i from 1 to n do
                eval(parse(cat("unprotect(\'E", i, "\')"))):
                eval(parse(cat("E", i, ":=\'E", i, "\'"))):
            end do:

            sr:= [op((g[struc](g))[display](g[struc](g), `_e`)), seq(`if`(i[3] = [[[1], 0]] or i[3] = [], NULL, [`_e`||(i[1]), `_e`||(i[2]) ] = add(`if`(j[2] = 0, NULL, j[2]*`_e`||(j[1][1])), j in i[3])), i in sr_components)]:


            if pralg = NULL then
                if not new_even_dim = 0 or not new_odd_dim = 0 then
                    pralgname:= parse(cat("pr", d+1, "Alg")):
                else
                    pralgname:= parse(cat("pr", d, "Alg")):
                end if:
            else
                pralgname:= pralg:
            end if:



            g:= LieSuperAlgebra
                (
                    sr,
                    [
                        seq([`_e`||i, (g[basis](g, i))[grading](g[basis](g, i)), (g[basis](g, i))[parity](g[basis](g, i))], i=1..n),
                        seq([`_e`||(n + i), d, "even"], i=1..new_even_dim),
                        seq([`_e`||(n + new_even_dim + i), d, "odd"], i=1..new_odd_dim)
                    ],
                    pralgname
                ):

            if not new_even_dim = 0 or not new_odd_dim = 0 then

                sr_components:= []:
                for h from 0 to floor(d/2) do
                    sr_components:= [op(sr_components), seq(seq([i.number, j.number, decompose(Transpose(Matrix(nops([g.basis("grading", -1)]), nops([g.basis("grading", d-1)]), [seq(op(GetComponents(eval(g.bracket(i.vector, g.bracket(j.vector, k.vector))) &minus eval(parity_sign(i,j) &mult eval(g.bracket(j.vector, g.bracket(i.vector, k.vector)))), [g.basis("grading", d-1, "vector")])), k in [g.basis("grading",-1)])])), [op(mat_even_basis), op(mat_odd_basis)], n)], j in [g.basis("grading", h)]), i in [g.basis("grading", d-h)])]:
                end do:

                print_info(g, d):

            end if:

            d:= d + 1:

        end do:

        return g:
    end proc:


    DimensionOfTanakaSuperProlongation := proc(m::LieSuperAlgebra, depth::nonnegint, redstr::list:=[], rednames::list:=[[],[]], redgrad:=NULL, pralg:= NULL)

        local _c, i, j, k, w, b, g, d, gr, info1, sum_tensors, derivation, oper, update_one_element, update_oper, print_info, compute_oper_basis, coeff_basis, sr, sr_components, coeff_even_basis, coeff_odd_basis, new_even_dim, new_odd_dim, even_dim, odd_dim, basis_source, basis_target, even_dim_source, even_dim_target, oper_tensor, l1, l2, l3, l4, l5, l6, l7, extra_eqns, commutative_set, consts, OddCoeffs, EvenCoeffs, mat, mat_even, mat_odd, ind, ind_even, ind_odd, mat_even_basis, mat_odd_basis, minusgrading, n, n2, l, B, basis_even_odd_sorted, sr_components_extra_brackets, h, source1, source2, target, initialbasis, sr_extra_brackets, pralgname, neven, nodd, mnames, mstr, brackets_to_matrices, prev_mat_even_basis, prev_mat_odd_basis, parity_sign, grad, maxgrad, redbas, redbas2, str, redgr:

        derivation:= proc(operator, element1, element2, operator_parity::seq(string))
            local j, par:=0:
            if element1[parity](element1) = "even" then
                j:=0:
            elif element1[parity](element1) = "odd" then
                j:=1:
            end if:
            if member("odd", [operator_parity]) then
                par:=1:
            end if:

            if not member("odd", [operator_parity]) and not member("even", [operator_parity]) and j=1 and element2[parity](element2) = "odd" then
                return evalDG(g[bracket](g, operator(element1, "even"), element2[vector](element2)) + g[bracket](g, element1[vector](element1), operator(element2, "even")) + g[bracket](g, operator(element1, "odd"), element2[vector](element2)) - g[bracket](g, element1[vector](element1), operator(element2, "odd"))):
            end if:

            return evalDG(g[bracket](g, operator(element1, operator_parity), element2[vector](element2)) + (-1)^(j*par)*g[bracket](g, element1[vector](element1), operator(element2, operator_parity))):
        end proc:

        oper:= proc(element, label::seq(string))
            local it_is_a_list:=type(element,list), labels:=[label], i, j, restriction:=[], pair_parity:=[]:
            if it_is_a_list then
                return derivation(oper, element[1], element[2], label):
            elif type(element, BasisElement) then
                if member("odd", labels) then
                    pair_parity:= ["even", "odd"]:
                elif member("even", labels) then
                    pair_parity:= ["odd", "even"]:
                end if:
                if nops(pair_parity) = 2 then
                    for i from 1 to nops(basis_source) do
                        for j from 1 to nops(basis_target) do
                            if ((basis_source[i])[parity](basis_source[i]) = "even" and (basis_target[j])[parity](basis_target[j]) = pair_parity[1]) or ((basis_source[i])[parity](basis_source[i]) = "odd" and (basis_target[j])[parity](basis_target[j]) = pair_parity[2]) then
                                restriction:=[op(restriction), _c[j,i]=0]:
                            end if:
                        end do:
                    end do:
                end if:
            end if:
            return convert(ContractIndices(evalDG(eval(oper_tensor, restriction) &t (element[vector](element))), [[2,3]]), DGvector):
        end proc:

        update_oper:= proc(l)
            local a:
            for i from 1 to nops(l) do
                if not member(l[i][1], l6) then
                    a:= l[i][2]*(oper(l[i][3])):
                    oper_tensor:= evalDG(oper_tensor + a &t l[i][1]):
                    l6:= l6 union {l[i][1]}:
                    l7:= [op(l7), [l[i][1], a]]:
                else
                    for j from 1 to nops(l7) do
                        if l7[j][1] = l[i][1] then
                            a:= l7[j][2]:
                        end if:
                    end do:
                    extra_eqns:= extra_eqns union {evalDG(l[i][2]*oper(l[i][3]) - a)}:
                end if:
            end do:
        end proc:

        print_info:= proc(g::LieSuperAlgebra, d::integer)
            local gr, info1:
            gr:= {op(g[grading](g))} union {seq(i, i=0..d)}:
            info1:= [seq([g[basis](g, "grading", i)], i in gr)]:
            userinfo(2, TanakaSuperProlongation, 'NoName', `if`(d<0, printf("m:\n  even "), printf("g^(%d):\n  even ", d)), [seq(cat([seq(`if`(i[parity](i) = "even", cat("E", i[number](i)), NULL), i in j)], `if`(j = info1[nops(info1)], NULL, ",")), j in info1)], printf("   odd  "), [seq(cat([seq(`if`(i[parity](i) = "odd", cat("E", i[number](i)), NULL), i in j)], `if`(j = info1[nops(info1)], NULL, ",")), j in info1)], printf("        "), [seq(cat(gr[i], `if`(i = nops(gr), NULL, ",")), i=1..nops(gr))]):
        end proc:

        brackets_to_matrices:= proc(strconsts, g0basis, gminus1basis)
            local i,j,k,tri,out,n1,n0,g0num,g0basisnum, gminus1basisnum, g0parity:
            g0parity:= map(i->i.parity, g0basis):
            g0basisnum:= map(i->i.number,g0basis):
            gminus1basisnum:= map(i->i.number,gminus1basis):
            g0num:= x->changeNames(x, g0basisnum, [seq(i, i=1..nops(g0basis))]):
            n0:= nops(g0basis):
            n1:= nops(gminus1basis):
            out:= [seq(Matrix(n1, [seq(0, j=1..n1^2)]), i=1..n0)]:
            for tri in strconsts do
                (i,j,k):= lhs(tri):
                if member(i, g0basisnum) and member(j, gminus1basisnum) then
                    out[g0num(i)][k,j]:=rhs(tri):
                end if:
            end do:
            return seq([seq(`if`(g0parity[i] = j, out[i], NULL), i=1..n0)], j in ["even", "odd"]):
        end proc:

        parity_sign:= proc(elems::seq(BasisElement))
            local i, nums:
            nums:= map(i-> `if`(i.parity = "odd", 1, 0), [elems]):
            return (-1)^(product(nums[i], i=1..nops(nums))):
        end proc:




        d:= 0:
        g:= m:

        l1:= []:
        l2:= []:
        l3:= []:
        l4:= []:
        commutative_set:= []:
        sr_components:= []:

        basis_even_odd_sorted:= [g[basis](g, "even"), g[basis](g, "odd")]:


        for i from 1 to nops(basis_even_odd_sorted) do
            for j from i to nops(basis_even_odd_sorted) do
                if i < j or (i=j and (basis_even_odd_sorted[i])[parity](basis_even_odd_sorted[i]) = "odd") then
                    commutative_set:= [op(commutative_set), [(basis_even_odd_sorted[i])[number](basis_even_odd_sorted[i]), (basis_even_odd_sorted[j])[number](basis_even_odd_sorted[j])]]:
                end if:
            end do:
        end do:

        for k from 1 to nops((g[struc](g))[const](g[struc](g))) do
            i:= lhs(((g[struc](g))[const](g[struc](g)))[k])[1]:
            j:= lhs(((g[struc](g))[const](g[struc](g)))[k])[2]:
            if i <= j then
                l3:= [op(l3), [i, j, rhs(((g[struc](g))[const](g[struc](g)))[k]), lhs(((g[struc](g))[const](g[struc](g)))[k])[3]]]:
                l4:= [op(l4), g[grading](g, i) + g[grading](g, j)]:
            end if:
            commutative_set:= map(x-> `if`(x = [i, j], NULL, x), commutative_set):
        end do:

        l3:=l3[sort(l4, `>`, output = permutation)]:

        print_info(g, -1):


        #################### Reduction
        if not rednames = [[], []] then
            neven:= nops(rednames[1]):
            nodd:= nops(rednames[2]):
            if redgrad = NULL then
                grad:= [0$(neven + nodd)]:
            else
                grad:= redgrad:
            end if:
            maxgrad:= max(grad):
            for j from 0 to maxgrad do
                redbas:= [[seq(`if`(grad[i] = j, rednames[1][i], NULL), i=1..neven)], [seq(`if`(grad[i] = j, rednames[2][i-neven], NULL), i=1+neven..nops(grad))]]:
                redbas2:= [op(redbas[1]), op(redbas[2])]:
                str:= [seq(`if`(member(lhs(i)[1], redbas2) or member(lhs(i)[2], redbas2), i, NULL), i in redstr)]:
                redgr:= [seq(`if`(i=j, i, NULL), i in grad)]:
                g:= extendLieSuperAlgebra(g, str, redbas, redgr):
                print_info(g, d):
                d:= d + 1:
            end do:
        end if:
        ####################

        #print(op(mat_even_basis), op(mat_odd_basis)):

        new_even_dim:= 1:
        new_odd_dim:= 1:


        while d < depth and (not new_even_dim = 0 or not new_odd_dim = 0) do

            even_dim:= nops([g[basis](g, "even")]):
            odd_dim:= nops([g[basis](g, "odd")]):
            basis_source:= [g[basis](g, -1, "grading")]:
            basis_target:= [g[basis](g, -1 + d, "grading")]:
            oper_tensor:= _DG([["tensor", DGinfo("CurrentFrame"), [["con_bas", "cov_bas"], []]], [seq(seq([[(basis_target[i])[number](basis_target[i]), (basis_source[j])[number](basis_source[j])], _c[i,j]], j=1..nops(basis_source)), i=1..nops(basis_target))]]):
            l1:= [seq([g[basis](g, i[1]), g[basis](g, i[2])], i in commutative_set)]:
            l2:= [seq([[g[basis](g, i[1]), g[basis](g, i[2])], i[3]*(g[basis](g, i[4]))[form](g[basis](g, i[4]))], i in l3)]:

            l5:= [seq([(g[basis](g, i[4]))[form](g[basis](g, i[4])), 1/i[3], [g[basis](g, i[1]), g[basis](g, i[2])]], i in l3)]:
            l6:= {}:
            l7:= []:
            extra_eqns:= {}:

            update_oper(l5):

            consts:= solve({seq(op(DGinfo(oper(i), "CoefficientSet")), i in l1), seq(op(DGinfo(i, "CoefficientSet")), i in extra_eqns)}, {seq(seq(_c[i,j],j=1..nops(basis_source)),i=1..nops(basis_target))}):
            OddCoeffs:= {seq(op(DGinfo(oper(i, "odd"), "CoefficientSet")), i in basis_source)}:
            EvenCoeffs:={seq(op(DGinfo(oper(i, "even"), "CoefficientSet")), i in basis_source)}:
            mat:= eval(Matrix(nops(basis_target),nops(basis_source), [seq(seq(_c[i,j],j=1..nops(basis_source)),i=1..nops(basis_target))]), [consts][1]):
            mat_even:= eval(mat, {seq(OddCoeffs[i]=0, i=1..nops(OddCoeffs))}):
            mat_odd:= eval(mat, {seq(EvenCoeffs[i]=0, i=1..nops(EvenCoeffs))}):

            ind:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat))]):
            ind_even:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat_even))]):
            ind_odd:= map(i->`if`(convert(i, string)[1..2] = "_c", i, NULL), [op(indets(mat_odd))]):
            mat_even_basis:= [seq(eval(mat, [seq(ind_even[i]=kdelta(i,j), i=1..nops(ind_even)), seq(ind_odd[i]=0, i=1..nops(ind_odd))]), j=1..nops(ind_even))]:
            mat_odd_basis:= [seq(eval(mat, [seq(ind_odd[i]=kdelta(i,j), i=1..nops(ind_odd)), seq(ind_even[i]=0, i=1..nops(ind_even))]), j=1..nops(ind_odd))]:

            new_even_dim:= nops(mat_even_basis):
            new_odd_dim:= nops(mat_odd_basis):



            n:= nops(g[basis](g)):
            n2:= n+new_even_dim:

            coeff_even_basis:= [seq(solve({seq(ind_even[i]=kdelta(i,j), i=1..nops(ind_even)), seq(ind_odd[i]=0, i=1..nops(ind_odd)), op(consts)}), j=1..nops(ind_even))]:
            coeff_odd_basis:= [seq(solve({seq(ind_odd[i]=kdelta(i,j), i=1..nops(ind_odd)), seq(ind_even[i]=0, i=1..nops(ind_even)), op(consts)}), j=1..nops(ind_odd))]:
            coeff_basis:= [op(coeff_even_basis), op(coeff_odd_basis)]:

            sr_components:= [op(sr_components), seq(seq([n + j,i, DGinfo(DGsimplify(eval(oper((g[basis](g))[i]), coeff_basis[j])), "ObjectComponents")], i=1..nops(g[basis](g))), j=1..nops(coeff_basis))]:



            # clear defined vectors
            for i from 1 to n do
                eval(parse(cat("unprotect(\'E", i, "\')"))):
                eval(parse(cat("E", i, ":=\'E", i, "\'"))):
            end do:

            sr:= [op((g[struc](g))[display](g[struc](g), `_e`)), seq(`if`(i[3] = [[[1], 0]] or i[3] = [], NULL, [`_e`||(i[1]), `_e`||(i[2]) ] = add(`if`(j[2] = 0, NULL, j[2]*`_e`||(j[1][1])), j in i[3])), i in sr_components)]:


            if pralg = NULL then
                if not new_even_dim = 0 or not new_odd_dim = 0 then
                    pralgname:= parse(cat("pr", d+1, "Alg")):
                else
                    pralgname:= parse(cat("pr", d, "Alg")):
                end if:
            else
                pralgname:= pralg:
            end if:



            g:= LieSuperAlgebra
                (
                    sr,
                    [
                        seq([`_e`||i, (g[basis](g, i))[grading](g[basis](g, i)), (g[basis](g, i))[parity](g[basis](g, i))], i=1..n),
                        seq([`_e`||(n + i), d, "even"], i=1..new_even_dim),
                        seq([`_e`||(n + new_even_dim + i), d, "odd"], i=1..new_odd_dim)
                    ],
                    pralgname
                ):

            if not new_even_dim = 0 or not new_odd_dim = 0 then

                print_info(g, d):

            end if:

            d:= d + 1:

        end do:

        return g[dim](g):
    end proc:


    extendLieSuperAlgebra:= proc(m::LieSuperAlgebra, str::list, basispar::list, gradin::list:=NULL)
        local mstr, mnames, g, i, grad, nodd, neven:
        neven:= nops(basispar[1]):
        nodd:= nops(basispar[2]):
        if gradin = NULL then
            grad:= [0$(neven+nodd)]:
        else
            grad:= gradin:
        end if:
        #mnames:=  map(i-> parse(i), [m[basis](m,"name")]):
        mnames:= [m[basis](m,"name")]:
        mstr:= (m[struc](m))[display](m[struc](m), mnames):
        g:= LieSuperAlgebra([op(mstr), op(str)], [op(mnames), op(basispar[1]), op(basispar[2])], [op(m[grading](m)), op(grad)], [op(m[parity](m)), "even"$neven, "odd"$nodd]):
        return g:
    end proc:


    changeNames := proc(object, names1, names2)
        return eval(object, [seq(names1[i] = names2[i], i=1..nops(names1))]):
    end proc:


    convertStructureConstantsToTensor := proc(elems::set, current_frame:= DGinfo("CurrentFrame"))
        local i, tens_elems, tens:

        tens_elems:= [seq([[lhs(elems[i])], rhs(elems[i])], i=1..nops(elems))]:
        tens:= _DG([["tensor", current_frame, [["cov_bas", "cov_bas", "con_bas"], []]], tens_elems]):

        return tens:

    end proc:


    getStructureConstants := proc(sr, basis, odd_basis:=[])
        local i, j, k, l, m, n, o, rhs_string, pos, dot_pos, reverse_dot_pos, len, rhs_sub, vec, b, c, co, cond, c_elems, no_split_inside_parenthesis, open_parenthesis, close_parenthesis, t1, t2, basis_names, coeff_list,
            sr_num:= [],
            sr_string:= [],
            vec_found:= false,
            object_basis:= true,
            frame_name:= DGinfo("CurrentFrame"):


        if type(basis, list(BasisElement)) then
            # The basis is assumed to be a list of objects with parity, and odd_basis will not be used

            b:= [seq((basis[i])[name](basis[i]), i=1..nops(basis))]:
            sr_num:= changeNames([seq([lhs(sr[j])[1], lhs(sr[j])[2]], j=1..nops(sr))], [seq(convert(b[j], name), j=1..nops(b))], [seq(j, j=1..nops(b))]):

        else
            # The basis is assumed to be a list of names splitted in even and odd parts
            # basis is in fact the even part of the basis, and odd_basis will be used

            b:= [seq(convert(basis[j], string), j=1..nops(basis)), seq(convert(odd_basis[j], string), j=1..nops(odd_basis))]:
            sr_num:= changeNames([seq([convert(lhs(sr[j])[1], string), convert(lhs(sr[j])[2], string)], j=1..nops(sr))], b, [seq(j, j=1..nops(b))]):
            object_basis:= false:

            # We want to work with an empty frame, because we want names of vectors, not vectors
            if frame_name <> 0 then
                DGsetup([]):
            end if:
        end if:

        # Initialize the array that will contain the structure constants
        c:= Array(1..nops(b), 1..nops(b), 1..nops(b), storage=sparse):

        # Read and interpret the structure relations given
        for i from 1 to nops(sr) do

            # Work with strings
            rhs_string:= convert(rhs(sr[i]), string):
            coeff_list:= [seq(coeff(rhs(sr[i]), j), j in b)]:


                m:= sr_num[i][1]:
                n:= sr_num[i][2]:

                basis_names:= cat("[", seq(cat(b[j], ", "), j=1..nops(b)-1), b[nops(b)], "]"):

                if not type(m, posint) then
                    error("%1 is not in %2", m, basis_names):
                end if:

                if not type(n, posint) then
                    error("%1 is not in %2", n, basis_names):
                end if:

                if object_basis then
                    cond:= (basis[m])[parity](basis[m]) = "even" or (basis[n])[parity](basis[n]) = "even":
                else
                    cond:= m <= nops(basis) or n <= nops(basis):
                end if:

                # Save structure constants with symmetry according to parity
                for k from 1 to nops(coeff_list) do
                o := coeff_list[k]:
                if not o = 0 then
                    c[m, n, k]:= o:
                    if cond then
                        if c[n, m, k] <> 0 and c[n, m, k] <> -o then
                            WARNING("inconsistency between structure constants c[%1,%2,%3] = %4 and c[%5,%6,%7] = %8: last definition used", m,n,k,o,n,m,k,c[n,m,k]):
                        end if:
                        c[n, m, k]:= -o:
                    else
                        if c[n, m, k] <> 0 and c[n, m, k] <> o then
                            WARNING("inconsistency between structure constants c[%1,%2,%3] = %4 and c[%5,%6,%7] = %8: last definition used", m,n,k,o,n,m,k,c[n,m,k]):
                        end if:
                        c[n, m, k]:= o:
                    end if:
                end if:
                end do:
        end do:

        # If a frame existed, return to that frame
        if not object_basis and frame_name <> 0 then
            ChangeFrame(frame_name):
        end if:

        c_elems:= ArrayElems(c):

        return c_elems:

    end proc:



    decompose:= proc(matr, bas, num_shift:=0)
        local i,j,k,_c, mat, dims1, dims2, gat:
        dims1, dims2:= Dimensions(matr):
        mat:= matr - add(_c[i]*bas[i], i=1..nops(bas)):
        gat:= eval(solve({seq(seq(mat[i,j], j=1..dims2), i=1..dims1)}, {seq(_c[i], i=1..nops(bas))}), {seq(_c[i] = i, i=1..nops(bas))}):
        return [seq(`if`(rhs(k)=0, NULL, [[num_shift+lhs(k)], rhs(k)]), k in gat)]:
    end proc:

    ChangeOfBasis:= proc(g::LieSuperAlgebra, const_cb)
        local const_cb_inv, n, c, c_out, c_out_elems, elems_proc, i, j, k, l, m, s, w, det, grad, par, grad_set, par_set, new_str, new_coeff:

        n:= nops(g[basis](g)):
        const_cb_inv:= LinearAlgebra:-MatrixInverse(const_cb):
        grad:=[]:
        par:= []:
        for i from 1 to n do
            grad_set:={}:
            par_set:= {}:
            for j from 1 to n do
                if not const_cb[i,j] = 0 then
                    grad_set:= grad_set union {(g[basis](g, j))[grading](g[basis](g, j))}:
                    par_set:= par_set union {(g[basis](g, j))[parity](g[basis](g, j))}:
                end if:
            end do:
            if nops(grad_set) = 1 and nops(par_set)=1 then
                grad:= [op(grad), op(grad_set)]:
                par:= [op(par), op(par_set)]:
            else
                printf("Error, (in ChangeOfBasis) grading or parity is not preserved\n"):
            end if:
        end do:



        new_str:=[]:

        for i from 1 to n do
            for j from i to n do
                new_coeff:= []:
                for k from 1 to n do
                    c:= add(add(add(const_cb[i, m]*const_cb[j, l]*const_cb_inv[s, k]*(g[struc](g))[const](g[struc](g), m, l, s), m=1..n), l=1..n), s=1..n):
                    if not c = 0 then
                        new_coeff:= [op(new_coeff),  [k, c]]:
                    end if:
                end do:
                for k from 1 to nops(new_coeff) do
                    new_str:= [op(new_str), [`_e`||i, `_e`||j] = add(l[2]*`_e`||(l[1]), l in new_coeff)]:
                end do:
            end do:
        end do:


        return LieSuperAlgebra(new_str, [seq([`_e`||i, grad[i], par[i]], i=1..nops(g[basis](g)))]):
    end proc:


    ChangeOfScaling:= proc(g::LieSuperAlgebra, const_cb)
        local const_cb_inv, n, c, c_out, c_out_elems, elems_proc, i, j, k, l, m, s, w, det, grad, par, grad_set, par_set, new_str, new_coeff:

        n:= nops(g[basis](g)):
        const_cb_inv:= LinearAlgebra:-MatrixInverse(const_cb):
        grad:=[]:
        par:= []:
        for i from 1 to n do
            grad_set:={}:
            par_set:= {}:
            for j from 1 to n do
                if not const_cb[i,j] = 0 then
                    grad_set:= grad_set union {(g[basis](g, j))[grading](g[basis](g, j))}:
                    par_set:= par_set union {(g[basis](g, j))[parity](g[basis](g, j))}:
                end if:
            end do:
            if nops(grad_set) = 1 and nops(par_set)=1 then
                grad:= [op(grad), op(grad_set)]:
                par:= [op(par), op(par_set)]:
            else
                printf("Error, (in ChangeOfBasis) grading or parity is not preserved\n"):
            end if:
        end do:



        new_str:=[]:

        for i from 1 to n do
            for j from i to n do
                new_coeff:= []:
                for k from 1 to n do
                    c:= add(add(add(const_cb[i, m]*const_cb[j, l]*const_cb_inv[s, k]*(g[struc](g))[const](g[struc](g), m, l, s), m=1..n), l=1..n), s=1..n):
                    if not c = 0 then
                        new_coeff:= [op(new_coeff),  [k, c]]:
                    end if:
                end do:
                for k from 1 to nops(new_coeff) do
                    new_str:= [op(new_str), [`_e`||i, `_e`||j] = add(l[2]*`_e`||(l[1]), l in new_coeff)]:
                end do:
            end do:
        end do:


        return LieSuperAlgebra(new_str, [seq([`_e`||i, grad[i], par[i]], i=1..nops(g[basis](g)))]):
    end proc:


    BakerCampbellHausdorffFormula:= proc(g::LieSuperAlgebra, X, Y, level::posint)
        local sequences, coeff_from_list, coeff, XY, seqns, comm, vector_seq, commutators, expr, k, j, brkt:

        brkt:= (x,y)-> g.bracket(x,y):

        sequences:= proc(seqXY::seq(string))
            # the input is expected to be a sequence of "X" and "Y".

            global paired_lists:={}:
            local X_list:=[], Y_list:=[], input:=[seqXY], i, generate_lists:
            for i from 1 to nops(input) do
                if input[i] = "X" then
                    X_list:= [op(X_list), 1]:
                    Y_list:= [op(Y_list), 0]:
                elif input[i] = "Y" then
                    X_list:= [op(X_list), 0]:
                    Y_list:= [op(Y_list), 1]:
                end if:
            end do:


            generate_lists:= proc(elem1, elem2)
                local i:
                global paired_lists:
                if nops(elem1) > 0 and not member([elem1, elem2], paired_lists) then
                    paired_lists:= paired_lists union {[elem1, elem2]}:
                    for i from 1 to nops(elem1)-1 do
                        if elem1[i+1] = 0 then
                            generate_lists(subsop(i+1=NULL, elem1), subsop(i=elem2[i]+elem2[i+1], i+1=NULL, elem2)):
                        elif elem2[i] = 0 then
                            generate_lists(subsop(i=elem1[i]+elem1[i+1], i+1=NULL, elem1), subsop(i=NULL, elem2)):
                        end if:
                    end do:
                end if:
                return:
            end proc:

            generate_lists(X_list, Y_list):

            return paired_lists:
        end proc:


        coeff_from_list:= proc(l1, l2)
            local n, sum_l, prod_l, i, j:
            n:= nops(l1):
            sum_l:=add(l1[i] + l2[i], i=1..nops(l1)):
            prod_l:=product(factorial(l1[j])*factorial(l2[j]), j=1..nops(l1)):

            return (-1)^(n-1)/(n*prod_l*sum_l):
        end proc:



        commutators:= proc(seq_set::set, current_level::nonnegint, level::posint, current_seq::seq(anything))
            local i, seqns, coeff, comm, seq_set_out1, current_seq_out1, seq_set_out2:= seq_set, current_seq_out2, new_current_seq:
            if current_level < level then
                new_current_seq:= current_seq, "X":
                seq_set_out1:= commutators(seq_set union {[new_current_seq]}, current_level + 1, level, new_current_seq):
                new_current_seq:= current_seq, "Y":
                seq_set_out2:= commutators(seq_set_out1 union {[new_current_seq]}, current_level + 1, level, new_current_seq):
            end if:
            return seq_set_out2:
        end proc:

        comm:= commutators({}, 0, level):
        expr:= DGzero("vector"):

        for k from 1 to nops(comm) do
            seqns:= sequences(op(comm[k])):
            vector_seq:= NULL:
            if nops(comm[k]) > 0 then
                if comm[k][nops(comm[k])] = "X" then
                    vector_seq:= X:
                elif comm[k][nops(comm[k])] = "Y" then
                    vector_seq:= Y:
                end if:
            end if:
            for j from 1 to nops(comm[k]) - 1 do
                if comm[k][j] = "X" then
                    vector_seq:= vector_seq, X:
                elif comm[k][j]= "Y" then
                    vector_seq:= vector_seq, Y:
                end if:
            end do:
            expr:= expr + add(coeff_from_list(op(seqns[j])), j=1..nops(seqns)) * foldr(brkt, vector_seq):
        end do:

        return evalDG(expr):

    end proc:

    LocalBasis:= proc(g::LieSuperAlgebra, level)
        local n, BCHxy:
        n:= nops(g.basis):
        BCHxy:= GetComponents(BakerCampbellHausdorffFormula(g, evalDG(add(x||i*(g.basis(i).vector), i=1..n)), evalDG(add(y||i*(g.basis(i).vector), i=1..n)), level), [g.basis("vector")]):

        return [seq(evalDG(add(eval(diff(BCHxy[i], y||j), [seq(y||k=0, k=1..n)])*D_x||i, i=1..n)), j=1..n)]:
    end proc:

    generalStrucRelations:= proc(dim1::nonnegint, dim2::nonnegint, dim3::nonnegint)
        local i,j,k,l,a:
        local OddEven1:=[]:
        local OddEven2:=[]:
        local EvenOdd2:=[]:
        local OddOdd1:=[]:
        local OddOdd2:=[]:
        k:=0:

        #OddEven1: Even-Odd with grading (-1,-1)
        for j from 1 to 2 do
            for i from 1 to dim1 do
                a:= 0:
            if dim2>0 then
                    for l from 1 to dim2 do
                        k:= k+1:
                        a:= a + c||k*theta||(dim1+l):
                    end do:
                    OddEven1:= [op(OddEven1), [e||j, theta||i]=a]:
                end if:
            end do:
        end do:

        #OddEven2: Even-Odd with grading (-2,-1)
        for i from 1 to dim1 do
            if dim3>0 then
                a:= 0:
                for l from 1 to dim3 do
                    k:= k+1:
                    a:= a + c||k*theta||(dim1+dim2+l):
                end do:
                OddEven2:= [op(OddEven2), [e3, theta||i]=a]:
            end if:
        end do:

        #EvenOdd2: Even-Odd with grading (-1,-2)
        for i from 1 to 2 do
            for j from 1 to dim2 do
                if dim3>0 then
                    a:= 0:
                    for l from 1 to dim3 do
                        k:= k+1:
                        a:= a + c||k*theta||(dim1+dim2+l):
                    end do:
                    EvenOdd2:= [op(EvenOdd2), [e||i, theta||(dim1+j)]=a]:
                end if:
            end do:
        end do:

        #OddOdd1: Odd-Odd with grading (-1,-1)
        for i from 1 to dim1 do
            for j from i to dim1 do
                k:= k+1:
                OddOdd1:= [op(OddOdd1), [theta||i, theta||j]=c||k*e3]:
            end do:
        end do:

        #OddOdd2: Odd-Odd with grading (-1,-2)
        for i from 1 to dim1 do
            for j from 1 to dim2 do
                k:= k+2:
                OddOdd2:= [op(OddOdd2), [theta||i, theta||(dim1+j)]=c||(k-1)*e4+c||k*e5]:
            end do:
        end do:

        #return [OddOdd1, OddEven1, OddEven2, OddOdd2, EvenOdd2]:
        #return [op(OddOdd1), op(OddEven1), op(OddEven2), op(OddOdd2), op(EvenOdd2)]:
        return [op(OddEven1), op(OddEven2), op(EvenOdd2), op(OddOdd1), op(OddOdd2)]:
    end proc:

count_roots:= proc(root, parabolic)
  local i:
  return add(root[i], i in parabolic):
end proc:

grading_roots:=proc(roots, parabolic, grading)
  local i:
  return [seq(`if`(count_roots(i, parabolic) = grading, i, NULL), i in roots)]:
end proc:

root_table:= proc(ev_roots, od_roots, parabolic)
  local i, n:=max(seq(count_roots(i,parabolic), i in [op(ev_roots), op(od_roots)])), A:=Matrix(2, n+1):
  for i from 0 to n do
    A[1,i+1]:=op(grading_roots(ev_roots, parabolic, i)):
    A[2,i+1]:=op(grading_roots(od_roots, parabolic, i)):
  end do:
  return A:
end proc:

add_first_row_and_column_to_matrix:= (M, sinel, row, col)-> Matrix(<<<sinel>,<col>>|Matrix(<<row>,<M>>)>):

graded_root_table:= proc(Xi, parabolic)
  local i, ev_roots, od_roots, n, A:
  ev_roots:= get_roots(even_delta, eqs(Xi)):
  od_roots:= get_roots(odd_delta, eqs(Xi)):
  n:=max(seq(count_roots(i,parabolic), i in [op(ev_roots), op(od_roots)])):
  A:=Matrix(2*n+1, 2):
  for i from 1 to n do
    A[n-i+1, 1]:= -grading_roots(ev_roots, parabolic, i):
    A[n-i+1, 2]:= -grading_roots(od_roots, parabolic, i):
    A[i+n+1, 1]:= grading_roots(ev_roots, parabolic, i):
    A[i+n+1, 2]:= grading_roots(od_roots, parabolic, i):
  end do:
  A[n+1, 1]:= [op(-grading_roots(ev_roots, parabolic, 0)), op(grading_roots(ev_roots, parabolic, 0))]:
  A[n+1, 2]:= [op(-grading_roots(od_roots, parabolic, 0)), op(grading_roots(od_roots, parabolic, 0))]:
  return add_first_row_and_column_to_matrix(map(i->`if`(nops(i)>0, Matrix(nops(i), 1, map(j->e[j], i)), map(j->e[j], i)), A), "grading\\parity", Matrix(1,2,["even", "odd"]), Matrix(2*n+1, 1, [seq(i,i=-n..n)])):
  #return map(i-> e[i], A):
end proc:

pos_graded_roots:= (ev_roots, od_roots, parabolic) -> [[seq(i, i in SubMatrix(root_table(ev_roots, od_roots, parabolic), [1], [2..-1]))], [seq(i, i in SubMatrix(root_table(ev_roots, od_roots, parabolic), [2], [2..-1]))]]:

num:= proc(rel, r)
  local i:
  for i from 1 to nops(r) do
    if r[i] = rel then
      return i:
    end if:
  end do:
  error("%1 not found in %2", rel, r):
end proc:

grad:= proc(ev_roots, od_roots, parabolic)
  local A:=SubMatrix(root_table(ev_roots, od_roots, parabolic), [1..2], [2..-1]), out:=[], i, n:=Dimension(A)[2]:
  for i from 1 to n do
    out:=[op(out),-i$nops([A[1,i]])]:
  end do:
  for i from 1 to n do
    out:=[op(out),-i$nops([A[2,i]])]:
  end do:
  return out:
end proc:

vec_names:= proc(n_even, n_odd, nm1:='e', nm2:='f')
  local i:
  return [[seq(nm1||i, i=1..n_even)], [seq(nm2||i, i=1..n_odd)]]:
end proc:

remove_factors:= proc(s, nm:='k')
  local fact, j, i, l:
  return map(i->seq(`if`(type(l[1], suffixed(nm)), NULL, l[1]), l in i), map(j->factors(j)[2], s)):
end proc:

solve_by_elimination:= proc(eqns, nm:='k')
  local ind:= indets(eqns), a:=[{},eqns], aux, i:
  while not a[2]={} and nops(ind)>0 do
    aux:= eliminate(remove_factors(a[2]), ind[1]):
    ind:= ind minus {ind[1]}:
    a:=[a[1] union aux[1], aux[2]]:
  end do:
  return map(i->`if`(lhs(i)=rhs(i), NULL, i), solve(a[1])):
end proc:

nonzero_solutions:= eqns-> {seq(`if`(i = {"false"}, NULL, i), i in {seq(map(j->`if`(rhs(j)=0, "false", NULL), k), k in eqns)})}:

give_eps:= proc(l, eps)
  global n_rank:
  local i:
  return simplify(add(l[i]*eps[i], i=1..n_rank)):
end proc:

get_roots:= proc(eps_set, eps)
global n_rank:
  return map(x->`if`(positive_filter(x), x, NULL), [seq(eval([seq(n||i, i=1..n_rank)], solve({seq(coeff(give_eps([seq(n||i, i=1..n_rank)], eps)-j, i), i in [delta, epsilon1, epsilon2, epsilon3])})), j in eps_set)]):
end proc:

search_and_replace:= proc(inputvector, level1defs, l)
local i:
if member(inputvector, l) then
  return inputvector:
end if:
for i in level1defs do
  if i[1] = inputvector then
    return [search_and_replace(i[2], level1defs, l), search_and_replace(i[3], level1defs, l)]:
  end if:
end do:
return []:
end proc:

positive_filter:= proc(l)
local i:
for i in l do
  if not i>=0 then
    return false:
  end if:
end do:
return true:
end proc:

find_definitions:= proc(struc, l)
local i, j:=0, vectors_to_be_defined:= indets(struc) minus l, vectors_already_defined:= l, out:=[], str:=struc:
while nops(vectors_to_be_defined)>0 and j<nops(str)  do
  j:=j+1:
  i:= str[j]:
  if member(rhs(i), vectors_to_be_defined) and member(lhs(i)[1], vectors_already_defined) and member(lhs(i)[2], vectors_already_defined) then
    out:= [op(out), [rhs(i), op(lhs(i))]]:
    vectors_to_be_defined:= vectors_to_be_defined minus {rhs(i)}:
    vectors_already_defined:= vectors_already_defined union {rhs(i)}:
    str:=subsop(j=NULL, str):
    j:=0:
  end if:
end do:
return out:
end proc:

find_definitions_part2:= proc(input, l)
local i, out:=input, level1defs:=input:
for i from 1 to nops(out) do
  out[i]:= out[i][1] = [search_and_replace(out[i][2], level1defs, l), search_and_replace(out[i][3], level1defs,l)]:
end do:
return out:
end proc:

get_struc_with_defs:= (str, defs1)-> [seq(lhs(str[i])=`if`(member([rhs(str[i]), lhs(str[i])[1], lhs(str[i])[2]], defs1), 1, k||i)*rhs(str[i]), i=1..nops(str))]:
list_is_symmetric:= proc(l)
  local i:
  for i from 1 to floor(nops(l)/2) do
    if not l[i] = l[-i] then
      return false:
    end if:
  end do:
  return true:
end proc:

symbol_algebra:= proc(geom, Xi, chi)
  global even_delta, odd_delta, strI, strII, strIII, strIV, strV, strVI:
  local even_roots, odd_roots, str, r0, es, gr, i, r00:
  even_roots:= get_roots(even_delta, eqs(Xi)):
  odd_roots:= get_roots(odd_delta, eqs(Xi)):
  r0:= pos_graded_roots(even_roots, odd_roots, chi):
  r00:= map(i->e[i], {op(even_roots), op(odd_roots)} minus {op(r0[1]), op(r0[2])}):
  es:= [map(i->e[i], r0[1]), map(i->e[i], r0[2])]:
  str:= map(i->`if`(indets(i) intersect r00 = {}, i, NULL), eval(parse(cat(geom,"str", Xi)))):
  gr:= grad(even_roots, odd_roots, chi):
  return LieSuperAlgebra(str, es, gr):
end proc:



get_str_from_borel:= proc(Xi)
    global even_delta, odd_delta, n_rank:
    local str, str2, i, j, even_roots, odd_roots, r0, r, para:=[seq(i, i=1..n_rank)], gminus1_vecs, vec_defs_first_level, gr, es, m:

    even_roots:= get_roots(even_delta, eqs(Xi)):
    odd_roots:= get_roots(odd_delta, eqs(Xi)):

    r0:= pos_graded_roots(even_roots, odd_roots, para):

    r:=[op(r0[1]), op(r0[2])]:

    str:= [seq(seq(`if`(member(r[i]+r[j], r), [e[r[i]], e[r[j]]] = e[r[i]+r[j]], NULL), j=i..nops(r)), i=1..nops(r))]:

    gminus1_vecs:= map(i->e[i], {root_table(even_roots, odd_roots, para)[1,2], root_table(even_roots, odd_roots, para)[2,2]}):

    vec_defs_first_level:=find_definitions(str, gminus1_vecs):
    str2:= get_struc_with_defs(str, vec_defs_first_level):

    gr:= grad(even_roots, odd_roots, para):

    es:= [map(i->e[i], r0[1]), map(i->e[i], r0[2])]:

    m:=LieSuperAlgebra(str2, es, gr):

    return eval(str2, (m.struc.jacobi)[2][1]):

end proc:

eqs:= proc(a)
  global n_rank, simple_root_matrix:
  local i:
  return [seq(simple_root_matrix[a,i], i=1..n_rank)]:
end proc:

reduced_g0_dimension:= proc(m)
  global dimension:
  return dimension - 2*[nops([m.basis("even", "vector")]), nops([m.basis("odd", "vector")])]:
end proc:





end module:







